A Numerical Routine for the Crossed Vertex Diagram with a Massive-Particle Loop

We present an evaluation of the two master integrals for the crossed vertex diagram with a closed loop of top quarks that allows for an easy numerical implementation. The differential equations obeyed by the master integrals are used to generate power series expansions centered around all the singular points. The different series are then matched numerically with high accuracy in intermediate points. The expansions allow a fast and precise numerical calculation of the two master integrals in all the regions of the phase space. A numerical routine that implements these expansions is presented.

==> elliptic_routine/MI1.f <==
      complex*16 function MI1(x)
c----- first master integral (5 propagators)      
      implicit none
      double precision x
      complex*16 xnew, t, logx, sqrt4ms, logs, s
      complex*16 MI1x0, MI1x2, MI1x4, MI1x8, MI1x16, MI1x32, MI1x64, 
     . MI1x128, MI1xoo
      complex*16 MI1s2, MI1s4, MI1s8, MI1s12, MI1s16, MI1s32, MI1s64,
     . MI1soo, MI1s128
      


       xnew=x-(0d0,1d-32)
 
      
      

      
      if(x.gt.-2d0.and.x.lt.1.5d0)then
      
      x=xnew
      logx=cdlog(xnew)
      include 'seriesexpansions/seriesMI1_in_x_0.f'    
      MI1=MI1x0
      

      elseif(x.ge.1.5d0.and. x.lt. 3.25d0) then
      
      t=cdlog(7d0*xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI1_in_x_2.f' 
      MI1=MI1x2

      
      elseif(x.ge.3.25d0.and.x.lt.6d0)then
      
      t=cdlog(3d0* xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI1_in_x_4.f' 
      MI1=MI1x4
      
      elseif(x.ge.6d0.and.x.lt.12d0)then
      
      t=cdlog( xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI1_in_x_8.f' 
      MI1=MI1x8
      
      elseif(x.ge.12d0.and.x.lt.25d0)then
      
      t=-cdlog(xnew/16d0)
      include 'seriesexpansions/seriesMI1_in_x_16.f' 
      MI1=MI1x16
      
      elseif(x.ge.25d0.and.x.lt.45d0)then
      
      t=-cdlog(xnew/16d0-1d0)
      include 'seriesexpansions/seriesMI1_in_x_32.f' 
      MI1=MI1x32
      
      elseif(x.ge.45d0.and.x.lt.90d0 )then
      
      t=-cdlog(1d0/48d0*(-16d0+xnew))
      include 'seriesexpansions/seriesMI1_in_x_64.f' 
      MI1=MI1x64

      
      elseif(x.ge.90d0 .and.x.lt. 250d0)then
      
      t=-cdlog(1d0/112d0*(-16d0+xnew))
      include 'seriesexpansions/seriesMI1_in_x_128.f' 
      MI1=MI1x128
      
      elseif(x.ge.250d0 )then
      
      logx=cdlog(xnew)
      include 'seriesexpansions/seriesMI1_in_x_oo.f' 
      MI1=MI1xoo
      
      elseif(x.le.-2.0d0.and. x.gt.- 6.5d0)then
      
      t=-cdlog(-xnew/4d0)
      sqrt4ms=cdsqrt(4d0+xnew)
      include 'seriesexpansions/seriesMI1_in_s_4.f' 
      MI1=MI1s4
      
      elseif(x.le.-6.5d0.and.x.gt.-10d0)then
      
      t=-cdlog(-xnew/8d0)
      include 'seriesexpansions/seriesMI1_in_s_8.f' 
      MI1=MI1s8
      
      elseif(x.le.-10d0.and.x.gt.-14d0)then
      
      t=-cdlog(-xnew/12d0)
      include 'seriesexpansions/seriesMI1_in_s_12.f' 
      MI1=MI1s12
      
      elseif(x.le.-14d0.and.x.gt.-25d0)then
      
      t=-cdlog(-xnew/16d0)
      include 'seriesexpansions/seriesMI1_in_s_16.f' 
      MI1=MI1s16
      
      elseif(x.le.-25d0.and.x.gt.-45d0)then
      
      t=-cdlog(-xnew/32d0)
      include 'seriesexpansions/seriesMI1_in_s_32.f' 
      MI1=MI1s32
      
      elseif(x.le.-45d0.and.x.gt.-85d0)then
      
      t=-cdlog(-xnew/64d0)
      include 'seriesexpansions/seriesMI1_in_s_64.f' 
      MI1=MI1s64
      
      elseif(x.le.-85d0.and.x.gt.-200d0)then
      
      t=-cdlog(-xnew/128d0)
      include 'seriesexpansions/seriesMI1_in_s_128.f' 
      MI1=MI1s128
      
      elseif(x.le.-200d0)then
      
      s=-xnew
      logs=cdlog(-xnew)
      include 'seriesexpansions/seriesMI1_in_s_oo.f' 
      MI1=MI1soo
 
      else
      print*,"not implemented"
      
      endif
      
      return
      end

==> elliptic_routine/MI2.f <==
      complex*16 function MI2(x)
c----- first master integral (6 propagators)      
      implicit none
      double precision x
      complex*16 xnew, t, logx, sqrt4ms, logs, s
      complex*16 MI2x0, MI2x2, MI2x4, MI2x8, MI2x16, MI2x32, MI2x64, 
     . MI2x128, MI2xoo
      complex*16 MI2s4, MI2s8, MI2s12, MI2s16, MI2s32, MI2s64,
     . MI2s128, MI2soo
      



       xnew=x-(0d0,1d-40)


      if(x.gt.-2d0.and.x.lt.1.5d0)then
  
      logx=cdlog(xnew)
      include 'seriesexpansions/seriesMI2_in_x_0.f'    
      MI2=MI2x0


      elseif(x.ge.1.5d0.and. x.lt. 3.25d0) then
      
      t=cdlog(7d0*xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI2_in_x_2.f' 
      MI2=MI2x2

      
      elseif(x.ge.3.25d0.and.x.lt.6d0)then
      
      t=cdlog(3d0* xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI2_in_x_4.f' 
      MI2=MI2x4
      
      elseif(x.ge.6d0.and.x.lt.12d0)then
      
      t=cdlog( xnew/(16d0-xnew))
      include 'seriesexpansions/seriesMI2_in_x_8.f' 
      MI2=MI2x8

      
      elseif(x.ge.12d0.and.x.lt.25d0)then
      
      t=-cdlog(xnew/16d0)
      include 'seriesexpansions/seriesMI2_in_x_16.f' 
      MI2=MI2x16
      
      elseif(x.ge.25d0.and.x.lt.45d0)then
      
      t=-cdlog(xnew/16d0-1d0)
      include 'seriesexpansions/seriesMI2_in_x_32.f' 
      MI2=MI2x32
      
      elseif(x.ge.45d0.and.x.lt.90d0 )then
      
      t=-cdlog(1d0/48d0*(-16d0+xnew))
      include 'seriesexpansions/seriesMI2_in_x_64.f' 
      MI2=MI2x64

      
      elseif(x.ge.90d0 .and.x.lt. 250d0)then
      
      t=-cdlog(1d0/112d0*(-16d0+xnew))
      include 'seriesexpansions/seriesMI2_in_x_128.f' 
      MI2=MI2x128
      
      elseif(x.ge.250d0 )then
      
      logx=cdlog(xnew)
      include 'seriesexpansions/seriesMI2_in_x_oo.f' 
      MI2=MI2xoo
      
      
      elseif(x.le.-2.0d0.and. x.gt.- 6.5d0)then
      
      t=-cdlog(-xnew/4d0)
      sqrt4ms=cdsqrt(4d0+xnew)
      include 'seriesexpansions/seriesMI2_in_s_4.f' 
      MI2=MI2s4
      
      elseif(x.le.-6.5d0.and.x.gt.-10d0)then
      
      t=-cdlog(-xnew/8d0)
      include 'seriesexpansions/seriesMI2_in_s_8.f' 
      MI2=MI2s8
      
      elseif(x.le.-10d0.and.x.gt.-14d0)then
      
      t=-cdlog(-xnew/12d0)
      include 'seriesexpansions/seriesMI2_in_s_12.f' 
      MI2=MI2s12
      
      elseif(x.le.-14d0.and.x.gt.-25d0)then
      
      t=-cdlog(-xnew/16d0)
      include 'seriesexpansions/seriesMI2_in_s_16.f' 
      MI2=MI2s16
      
      elseif(x.le.-25d0.and.x.gt.-45d0)then
      
      t=-cdlog(-xnew/32d0)
      include 'seriesexpansions/seriesMI2_in_s_32.f' 
      MI2=MI2s32
      
      elseif(x.le.-45d0.and.x.gt.-85d0)then
      
      t=-cdlog(-xnew/64d0)
      include 'seriesexpansions/seriesMI2_in_s_64.f' 
      MI2=MI2s64
      
      elseif(x.le.-85d0.and.x.gt.-200d0)then
      
      t=-cdlog(-xnew/128d0)
      include 'seriesexpansions/seriesMI2_in_s_128.f' 
      MI2=MI2s128
      
      elseif(x.le.-200d0)then
      
      s=-xnew
      logs=cdlog(-xnew)
      include 'seriesexpansions/seriesMI2_in_s_oo.f' 
      MI2=MI2soo
      
      else
      print*,"not implemented"
      
      endif
      
       MI2=MI2
      return
      end

==> elliptic_routine/main_elliptic.f <==
      program elliptic
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc      
c----- these program computes the elliptic master integrals of the
c----- massive crossed ladder (non-planar) triangle diagram 
c----- with 4 massive propagators and two massless ones
c----- the integrals have been first computed by Manteuffel and
c----- Tancredi in [1701.05905]. For the numerical 
c----- evaluation the strategy by Aglietti, Bonciani, Grassi and Remiddi
c----- in [0705.2616] is adopted. It is based on series expansion of the 
c----- solution of the differntial equation in its singular points 
c----- (and some regular points). Thd convergence of the series 
c----- is improved by Bernoulli transformation.
c
c----- Version 1.0 written on the 26 Nov 2018
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc     
      implicit none
      complex*16 MI1, MI2
      double precision x
      character(16) xchar
      character(40) filename
      
      print*, "---------------------------------------------"
      print*, "| This routine computes the massive crossed |"
      print*, "| ladder vertex diagram.                    |" 
      print*, "| Version 1.0 (last modified 26/11/18)      |"
      print*, "| Authors:                                  |"
      print*, "| R. Bonciani, G. Degrassi, P. Giardino and |"
      print*, "| R. Gröber.                                |" 
      print*, "| Please cite  arXiv: 1811.xxxx             |"
      print*, "---------------------------------------------"
      
      x=50d0
      
      call get_command_argument(1,xchar)
      call get_command_argument(2,filename)
      if(xchar.eq." ") then
      print*, "Please input x=-s/m^2 as ./run x"
      stop
      endif
      if(filename.eq." ")then
      filename="output_MI.dat"
      print*, "output written into output_MI.dat"
      endif
      
      read(xchar,*) x
      print*, "x=", xchar
      print*, "T9=", MI1(x)
      print*, "T10=", MI2(x)
      open(11, FILE=filename)
      write(11,*) "At x=", x
      write(11,*) "T_9=", MI1(x)
      write(11,*) "T_10=", MI2(x)

c      print*, MI2(x)
      
      end 

==> elliptic_routine/seriesexpansions/seriesMI1_in_s.f <==
        MI1s4=((-0.00170813760636093202d0,0.02344726681311788781d0) + 
     . (0.01321086381850908841d0,0.00664917242894685763d0)*t + 
     . ((-0.01063062763060617646d0,-0.001487272508648129734d0) + 
     . 0.01308996938995747183d0*sqrt4ms)*t**2 + 
     . ((-0.03559715236283411779d0,-0.00019263228954986923d0) + 
     . 0.02150494971207298943d0*sqrt4ms)*t**3 + 
     . ((-0.03183486247771549653d0,0.00015752636252107095d0) + 
     . 0.01685593280571904606d0*sqrt4ms)*t**4 + 
     . ((-0.01667803417522316089d0,-0.00001262669562835026d0) + 
     . 0.008468105197886448901d0*sqrt4ms)*t**5 + 
     . ((-0.006197351332718186366d0,-0.000010182524191870296d0) + 
     . 0.00310720965884974129d0*sqrt4ms)*t**6 + 
     . ((-0.001798621480915838762d0,2.659153961543004d-6) + 
     . 0.0008999251792373125475d0*sqrt4ms)*t**7 + 
     . ((-0.0004306064971751951657d0,3.086143742290556d-7) + 
     . 0.0002155571492900997767d0*sqrt4ms)*t**8 + 
     . ((-0.00008774616792290220376d0,-2.339074676038325d-7) + 
     . 0.00004390173892761907523d0*sqrt4ms)*t**9 + 
     . ((-0.000015623801077305933d0,1.558553991907809d-8) + 
     . 7.800286541401493083d-6*sqrt4ms)*t**10 + 
     . ((-2.481354186953591632d-6,1.2277967474670286d-8) + 
     . 1.239292875433944458d-6*sqrt4ms)*t**11 + 
     . ((-3.503125100058458099d-7,-2.7359168075203095d-9) + 
     . 1.76163201071191792d-7*sqrt4ms)*t**12 + 
     . ((-4.485076823267558797d-8,-2.4113017211705509d-10) + 
     . 2.247792217461371274d-8*sqrt4ms)*t**13 + 
     . ((-5.707303846292595208d-9,1.6375324356265733d-10) + 
     . 2.769728795157663536d-9*sqrt4ms)*t**14 + 
     . ((-6.131521053738453439d-10,-1.91931471496326965d-11) + 
     . 3.082665975801715745d-10*sqrt4ms)*t**15 + 
     . ((-3.426969492197398588d-11,-4.6083599575094977d-13) + 
     . 2.340005874557299256d-11*sqrt4ms)*t**16 + 
     . ((-8.560483290893375242d-12,1.292992631141787107d-12) + 
     . 3.759909410249521114d-12*sqrt4ms)*t**17 + 
     . ((-2.05985252975936551d-12,-8.50098963218990793d-13) + 
     . 6.1316416010497936d-13*sqrt4ms)*t**18 + 
     . ((3.616983946358418081d-13,1.354010567049817301d-13) - 
     . 1.263199182693685607d-13*sqrt4ms)*t**19 + 
     . ((3.51203104048234712d-14,8.04144942141478806d-14) + 
     . 8.737940098384728777d-15*sqrt4ms)*t**20 + 
     . ((-2.815299012474479783d-14,-3.330831197191783695d-14) + 
     . 1.016154389910841447d-14*sqrt4ms)*t**21 + 
     . ((2.103322223751472069d-15,-2.195371887445202723d-15) - 
     . 2.868861937973101369d-15*sqrt4ms)*t**22 + 
     . ((6.82346684921397154d-16,3.527653322017306391d-15) - 
     . 1.216049068241050268d-16*sqrt4ms)*t**23 + 
     . ((-2.01521184508459683d-16,-3.538135593900056445d-16) + 
     . 2.559630744279997372d-16*sqrt4ms)*t**24 + 
     . ((7.4769902056551431d-17,-2.346747429140159634d-16) - 
     . 4.970063683498637705d-17*sqrt4ms)*t**25 + 
     . ((-1.284101221205186867d-17,5.872711728508722115d-17) - 
     . 8.784019373325787469d-18*sqrt4ms)*t**26 + 
     . ((-9.71016190202978304d-18,8.534791555024127932d-18) + 
     . 5.990458842188562689d-18*sqrt4ms)*t**27 + 
     . ((4.31941768784038703d-18,-4.698537642966215889d-18) - 
     . 6.891380470404044669d-19*sqrt4ms)*t**28 + 
     . ((3.360610792592275387d-19,8.73890238304101682d-20) - 
     . 3.183883076534655394d-19*sqrt4ms)*t**29 + 
     . ((-5.184166599566303075d-19,1.922388137964310539d-19) + 
     . 1.289069892232969102d-19*sqrt4ms)*t**30 + 
     . ((4.575457933662878575d-20,-2.243452556612223482d-20) - 
     . 4.384259972668600334d-21*sqrt4ms)*t**31 + 
     . ((3.966273742600021093d-20,3.54479471017669575d-21) - 
     . 9.322093418436549144d-21*sqrt4ms)*t**32 + 
     . ((-8.82137153190657705d-21,-1.653642743489526561d-21) + 
     . 2.512840253085518732d-21*sqrt4ms)*t**33 + 
     . ((-1.939239620928955882d-21,-1.078241959995537081d-21) + 
     . 1.672822644515234697d-22*sqrt4ms)*t**34 + 
     . ((8.126251405824329296d-22,6.21691448419283633d-22) - 
     . 2.411313747003188904d-22*sqrt4ms)*t**35 + 
     . ((4.0438581592238396d-23,4.4569273651661531d-23) + 
     . 4.240660659586486388d-23*sqrt4ms)*t**36 + 
     . ((-4.493898195982242222d-23,-8.223298285900227183d-23) + 
     . 9.634948328522606901d-24*sqrt4ms)*t**37 + 
     . ((5.47404061151331832d-25,6.585127387745696296d-24) - 
     . 5.660837252459172676d-24*sqrt4ms)*t**38 + 
     . ((8.8811983030579098d-25,7.111826182910797188d-24) + 
     . 5.329330358215362275d-25*sqrt4ms)*t**39 + 
     . ((3.51984289443922508d-25,-1.402620570734736163d-24) + 
     . 3.348981207122770774d-25*sqrt4ms)*t**40)
     
     
      MI1s8=(-0.00936718846577148821,0.01432721692903122917d0) + 
     . (0.00457866146059111435,0.01657566706575249931d0)*t + 
     . (0.010620269156544475949,0.000787410729809790602d0)*t**2 + 
     . (0.002449366028630170894,-0.006726023541536242598d0)*t**3 - 
     . (0.003229821342412876695,0.00358437736494780124d0)*t**4 - 
     . (0.003051310658180582518,-0.000110591763694249824d0)*t**5 - 
     . (0.001413313941745124481,-0.00119019099152393794d0)*t**6 - 
     . (0.0004559984101216315847,-0.0010198293767679717712d0)*t**7 - 
     . (0.0001170699841555966715,-0.0007070305461639681727d0)*t**8 - 
     . (0.0000252452634178995048,-0.0005112440786790808645d0)*t**9 - 
     . (4.5884581430051897d-6,-0.0004114341742105466325d0)*t**10 - 
     . (7.314712603439606d-7,-0.0003647764262235696189d0)*t**11 - 
     . (1.138014222602524d-7,-0.0003470002542742528737d0)*t**12 - 
     . (1.53184648985267d-8,-0.0003471066044329862414d0)*t**13 - 
     . (1.0947009232269d-9,-0.0003606305898292866639d0)*t**14 - 
     . (1.606011222372d-10,-0.0003861178220595275994d0)*t**15 - 
     . (7.80885374182d-11,-0.0004237186117947369171d0)*t**16 + 
     . (1.5217659334d-12,0.0004746896512274084902d0)*t**17 + 
     . (4.3135457407d-12,0.0005412530628971788228d0)*t**18 - 
     . (7.952870713d-13,-0.0006266356580127471231d0)*t**19 - 
     . (2.667346937d-13,-0.0007352298196325756314d0)*t**20 + 
     . (9.74941158d-14,0.0008728610448302815306d0)*t**21 + 
     . (7.8322431d-15,0.001047170968436773967d0)*t**22 - 
     . (9.4366916d-15,-0.00126814026902143716d0)*t**23 + 
     . (8.01487d-16,0.001548789856353349079d0)*t**24 + 
     . (7.37723d-16,0.001906114729069093183d0)*t**25 - 
     . (1.89407d-16,-0.002362324960272764044d0)*t**26 - 
     . (4.3042d-17,-0.002946494495782592851d0)*t**27 + 
     . (2.4126d-17,0.003696753348533235075d0)*t**28 + 
     . (9.67d-19,0.004663205574161411201d0)*t**29 - 
     . (2.386d-18,-0.005911818417476621549d0)*t**30 + 
     . (1.99d-19,0.007529613028637984849d0)*t**31 + 
     . (1.93d-19,0.009631602026798345686d0)*t**32 - 
     . (4.1d-20,-0.012370074628755349738d0)*t**33 - 
     . (1.d-20,-0.01594704061488573484d0)*t**34 + 
     . (0.5d-20,0.02063092990927332883d0)*t**35 + 
     . (0.d-20,0.02677903206215198038d0)*t**36 + 
     . (0.d-20,0.03486768637907261488d0)*t**37 + 
     . (0.d-20,0.04553294931154986243d0)*t**38 + 
     . (0.d-20,0.05962544001595299967d0)*t**39 + 
     . (0.d-20,0.07828439212596098351d0)*t**40
     
        MI1s12=(-0.0097003494241320802218d0,0.0080899281274362509195d0)- 
     . (0.0022964773161835665133d0,-0.0135362450300546857618d0)*t + 
     . (0.0060078076742834355951d0,0.0056716037925626165737d0)*t**2 + 
     . (0.0041874485304494610212d0,-0.0016557592344518966781d0)*t**3 + 
     . (0.0003442658487317992878d0,-0.0023748877191556130494d0)*t**4 - 
     . (0.00082496344030806525222d0,0.0008478070487325914636d0)*t**5 - 
     . (0.00053938123224332590843d0,0.00001478800988538269209d0)*t**6 - 
     . (0.00019461277958008656585d0,-0.00012793661542701753027d0)*t**7 - 
     . (0.000052165796040953160486d0,-0.84462797700262993709d-4)*t**8 - 
     . (0.000011859822040056478569d0,-0.42339734666885714484d-4)*t**9 - 
     . (2.295788928451630791d-6,-0.000020710342038530084068d0)*t**10 - 
     . (3.500112554830729627d-7,-0.0000106701498430230073183d0)*t**11 - 
     . (4.81116438690169276d-8,-5.9538375391908066636d-6)*t**12 - 
     . (9.3154589020961557d-9,-3.5779631656808761468d-6)*t**13 - 
     . (1.3316063488419368d-9,-2.2669332689168168144d-6)*t**14 + 
     . (1.251433002528983d-10,1.4922235582018644004d-6)*t**15 + 
     . (2.129044919916164d-11,1.01264889221782539718d-6)*t**16 - 
     . (2.257764556206204d-11,-7.0441268531157387044d-7)*t**17 - 
     . (1.79033504130438d-12,-5.0007886537706927239d-7)*t**18 + 
     . (1.99228207762759d-12,3.6120700639117198102d-7)*t**19 + 
     . (3.380661510821d-14,2.6482928763512799972d-7)*t**20 - 
     . (1.7949797252711d-13,-1.9671771851502596192d-7)*t**21 + 
     . (8.6242650503d-15,1.47814304427611886d-7)*t**22 + 
     . (1.5690397309918d-14,1.12210335160173572667d-7)*t**23 - 
     . (1.869088921312d-15,-8.5966697725354218483d-8)*t**24 - 
     . (1.3345163563d-15,-6.6407373829628870502d-8)*t**25 + 
     . (2.64907424331d-16,5.1683917315915026664d-8)*t**26 + 
     . (1.09453831505d-16,4.050028023331705202d-8)*t**27 - 
     . (3.2008937842d-17,-3.1935395006350665595d-8)*t**28 - 
     . (8.50571688d-18,-2.5326648135273711936d-8)*t**29 + 
     . (3.540873934d-18,2.0192033939348109641d-8)*t**30 + 
     . (6.04921052d-19,1.6177346857191987739d-8)*t**31 - 
     . (3.695780906d-19,-1.30198577849031000071d-8)*t**32 - 
     . (3.61944599d-20,-1.0523008301502328991d-8)*t**33 + 
     . (3.69544452d-20,8.5385727561887333925d-9)*t**34 + 
     . (1.2780836d-21,6.9539476866547999277d-9)*t**35 - 
     . (3.5675887d-21,-5.6830036559320801932d-9)*t**36 + 
     . (9.05425d-23,4.6594395870764548903d-9)*t**37 + 
     . (3.33545d-22,3.831913089376919753d-9)*t**38 - 
     . (2.86581d-23,-3.1604432410659293734d-9)*t**39 - 
     . (3.01781d-23,-2.613733198235678967d-9)*t**40
     
       MI1s16= (-0.0086384731419358684685d0,0.0046899805487888731589d0)- 
     . (0.0047688531683688638396d0,-0.0100596371994044418474d0)*t + 
     . (0.00271308461314060728d0,0.0061174813471473080151d0)*t**2 + 
     . (0.0033239648890783673913d0,0.0004055084954884533014d0)*t**3 + 
     . (0.0010011565661951263271d0,-0.0012483759424103697602d0)*t**4 - 
     . (0.00017180364549983308305d0,0.00068409399348660274975d0)*t**5 - 
     . (0.00024764653625899937526d0,0.00013893884834725880713d0)*t**6 - 
     . (0.000104055679089064850472d0,-1.7897026159298284927d-5)*t**7 - 
     . (0.000028776019423350624129d0,-2.3900801071834008637d-5)*t**8 - 
     . (6.6365188902300746259d-6,-0.0000116357271367914319d0)*t**9 - 
     . (1.3972499960338376878d-6,-4.8886889319272139838d-6)*t**10 - 
     . (2.316708982168902623d-7,-2.0173491188228472637d-6)*t**11 - 
     . (2.4151012665311876d-8,-8.4777639236655263208d-7)*t**12 - 
     . (3.45803970228650662d-9,-3.8207610782439705063d-7)*t**13 - 
     . (1.37372971278727591d-9,-1.8646497387074881951d-7)*t**14 - 
     . (1.45721800167294022d-10,-9.5405921418849142364d-8)*t**15 + 
     . (7.1107627922847997d-11,5.03178755951793776d-8)*t**16 + 
     . (7.093521932682746d-12,2.7328149593649804608d-8)*t**17 - 
     . (7.099476017891153d-12,-1.521982313361229982d-8)*t**18 - 
     . (6.787475953681114d-13,-8.637958086389610652d-9)*t**19 + 
     . (6.407073077309043d-13,4.9801551908110262641d-9)*t**20 + 
     . (5.6858112853972d-14,2.9123830587391837433d-9)*t**21 - 
     . (5.90365607474189d-14,-1.7246048171323103715d-9)*t**22 - 
     . (4.7071077453393d-15,-1.03242596531892259421d-9)*t**23 + 
     . (5.51875461577681d-15,6.2407302110608248445d-10)*t**24 + 
     . (3.9101217472295d-16,3.8054697945900938008d-10)*t**25 - 
     . (5.2221352260428d-16,-2.3388959472692248001d-10)*t**26 - 
     . (3.329338138649d-17,-1.447846819558936661d-10)*t**27 + 
     . (4.9749796868105d-17,9.0213375696782384871d-11)*t**28 + 
     . (2.927128375225d-18,5.6548351348914729708d-11)*t**29 - 
     . (4.750987404863d-18,-3.5641955609993800907d-11)*t**30 - 
     . (2.63786247132d-19,-2.257936230758108295d-11)*t**31 + 
     . (4.53951328079d-19,1.4371677360274812195d-11)*t**32 + 
     . (2.40342231931d-20,9.1876341741210010593d-12)*t**33 - 
     . (4.34085322666d-20,-5.897531452575910853d-12)*t**34 - 
     . (2.1905034723d-21,-3.8000571995412689059d-12)*t**35 + 
     . (4.1591725377d-21,2.4572969945046541188d-12)*t**36 + 
     . (1.989915792d-22,1.5943258698188248213d-12)*t**37 - 
     . (3.9972568869d-22,-1.03767522203936934428d-12)*t**38 - 
     . (1.806071506d-23,-6.773784278942679305d-13)*t**39 + 
     . (3.854587698d-23,4.4341897881419381231d-13)*t**40
     
      MI1s32= (-0.0048986037985641456503d0,0.0003267335648370063212d0) - 
     . (0.0050989588365820545852d0,-0.0031736718806038160132d0)*t - 
     . (0.0013224656525065773743d0,-0.0034632165872124624424d0)*t**2 + 
     . (0.0007385346889325678429d0,0.001511943390021445159d0)*t**3 + 
     . (0.00066628082489164269939d0,0.00014239956856797980145d0)*t**4 + 
     . (0.00019767524753382945477d0,-0.00016116030481803044811d0)*t**5 + 
     . (2.963754925870041652d-6,-0.000086693735321781897941)*t**6 - 
     . (0.000018392698411496926644,0.000019214830895417738164)*t**7 - 
     . (7.2510081878863534933d-6,6.59341311251195473d-7)*t**8 - 
     . (1.5592594683407979241d-6,-8.299897021535820429d-7)*t**9 - 
     . (2.7410392424568392155d-7,-2.9518378146640338197d-7)*t**10 - 
     . (6.7989703479156427791d-8,-8.800967472167274523d-8)*t**11 - 
     . (1.714725364668614914d-8,-3.4163721557775604718d-8)*t**12 - 
     . (1.5904616138556982416d-9,-1.2019107101226887604d-8)*t**13 + 
     . (4.639419383001740738d-10,3.1311712012162186202d-9)*t**14 + 
     . (7.349039780055205102d-11,7.5311672893950298796d-10)*t**15 - 
     . (4.645918178034703641d-11,-2.7036682747608863081d-10)*t**16 - 
     . (1.3422145342767724987d-11,-1.17167993588323325016d-10)*t**17 + 
     . (2.300326350922941791d-12,4.263303676978015131d-11)*t**18 + 
     . (1.4276742006362252488d-12,1.36507806266347451878d-11)*t**19 - 
     . (3.17756830460229639d-14,-4.8490583559551189443d-12)*t**20 - 
     . (1.289807710651459015d-13,-2.007211236868441592d-12)*t**21 - 
     . (1.277754138317558316d-14,-8.2326586585138014746d-13)*t**22 + 
     . (9.82086812204612136d-15,3.157611350768676156d-13)*t**23 + 
     . (2.32457986068812698d-15,1.2090084408733354662d-13)*t**24 - 
     . (5.8812859848876578d-16,-4.8815791083544124961d-14)*t**25 - 
     . (2.79317396718222619d-16,-2.0275907760433121391d-14)*t**26 + 
     . (1.81534693262853315d-17,8.3380629093175233946d-15)*t**27 + 
     . (2.73028911039042531d-17,3.4010400769433040121d-15)*t**28 + 
     . (1.76437043285542344d-18,1.4034859532715555996d-15)*t**29 - 
     . (2.24191180006111231d-18,-5.8839608415604682665d-16)*t**30 - 
     . (4.4078257299505323d-19,-2.4810956290201677365d-16)*t**31 + 
     . (1.47592965948239107d-19,1.04644540433795956574d-16)*t**32 + 
     . (5.8652676574386854d-20,4.4278772810294868547d-17)*t**33 - 
     . (5.989555925908481d-21,-1.8857936969082702469d-17)*t**34 - 
     . (6.1027361135779841d-21,-8.0757498968190985828d-18)*t**35 - 
     . (2.30513626852517d-22,-3.4695179894589096964d-18)*t**36 + 
     . (5.281240741511623d-22,1.494656896579704305d-18)*t**37 + 
     . (8.858255624781291d-23,6.4610727455083599071d-19)*t**38 - 
     . (3.704315243395291d-23,-2.8030926128181482313d-19)*t**39 - 
     . (1.2875697839124572d-23,-1.21985998945159806706d-19)*t**40
     
      MI1s64= (-0.0021220274683872826609d0,-0.0006622299706964461708d0)- 
     . (0.0028738655661210400127d0,-0.0002452137845060528308d0)*t - 
     . (0.0015424975286111047318d0,-0.0010270322451202246025d0)*t**2 - 
     . (0.00027489016012747016387d0,-0.00077649466454215846096d0)*t**3 + 
     . (0.00012614261876480181439d0,0.00027802543715939329201d0)*t**4 + 
     . (0.000098128518056474948259d0,0.000033120861374990970524d0)*t**5+ 
     . (0.000028524490088185771205d0,-0.00001543317974424806683d0)*t**6+ 
     . (2.4063707574378054611d-6,-8.9786580361794163811d-6)*t**7 - 
     . (1.2467428429872031272d-6,2.0774318282832830114d-6)*t**8 - 
     . (5.4752465826761424165d-7,1.3455770146515242362d-7)*t**9 - 
     . (9.6284938613991956491d-8,-5.6932233897192699669d-8)*t**10 - 
     . (4.580707233459059425d-9,-1.5812305257801274743d-8)*t**11 + 
     . (1.3726893540242551266d-10,5.4811335270717711199d-10)*t**12 - 
     . (7.5622497362263765151d-10,1.8837474555802612505d-10)*t**13 - 
     . (3.3611148412284016244d-10,-1.8164173826265308745d-10)*t**14 - 
     . (3.5570799036448229444d-11,-1.15252631964794005841d-10)*t**15 + 
     . (1.4899424256105154832d-11,2.507071305814800079d-11)*t**16 + 
     . (5.4103499610005058269d-12,5.86877979125540614d-14)*t**17 - 
     . (3.622147081579490812d-14,1.02299571678479751664d-12)*t**18 - 
     . (4.2408948505867581019d-13,1.85360476850484474d-15)*t**19 - 
     . (8.826049993982699132d-14,-1.3551839769675443642d-13)*t**20 + 
     . (1.3511037924584694533d-14,4.4980176157084237363d-14)*t**21 + 
     . (9.7158187209725134094d-15,3.6778808566489160251d-15)*t**22 + 
     . (1.0694926031060749813d-15,-1.4266071416888187d-15)*t**23 - 
     . (5.1928105084404512082d-16,2.3463647257138401274d-16)*t**24 - 
     . (1.9703933610488691798d-16,-1.6605089604542833071d-16)*t**25 - 
     . (2.871587051249631178d-18,-8.6630677851435699401d-17)*t**26 + 
     . (1.4780010743744545253d-17,1.5719589198932525043d-17)*t**27 + 
     . (3.4993659589856660212d-18,-4.005557651003583668d-19)*t**28 - 
     . (3.854091293142943786d-19,4.3161325524537567995d-19)*t**29 - 
     . (3.618727160988392179d-19,-2.1187431822393727554d-19)*t**30 - 
     . (5.032621905355744361d-20,-1.6748230012131935723d-19)*t**31 + 
     . (1.7417539091987603267d-20,4.7641909096136699063d-20)*t**32 + 
     . (7.9035569482146209768d-21,5.8726246602989268543d-21)*t**33 + 
     . (3.8979748989399664971d-22,2.1667216164190999286d-22)*t**34 - 
     . (5.4248401364071997749d-22,-4.3609928298593439242d-22)*t**35 - 
     . (1.534716233820102577d-22,-3.5452389573367495579d-22)*t**36 + 
     . (8.746221069146970394d-24,1.32959882742005518421d-22)*t**37 + 
     . (1.4278654563878528247d-23,2.9945837341475812787d-23)*t**38 + 
     . (2.532033146936760404d-24,5.2575260562542781857d-24)*t**39 - 
     . (5.735443421084724283d-25,-1.7533866284034564367d-24)*t**40
     
       MI1s128= (-7.6322077811804616239d-4,-5.3959767970549162125d-4) - 
     . (0.00121147972941381847877d0,0.00038243566494121427259d0)*t - 
     . (0.00084593374891311584999d0,-0.0000742832335864783599d0)*t**2 - 
     . (0.00031680244386243185947d0,-0.00021199451532689267246d0)*t**3 -
     . (0.000047640452319421965677d0,-1.26758820928148542786d-4)*t**4 + 
     . (0.000014712417250492854182d0,4.0006456692152130356d-5)*t**5 + 
     . (0.0000111328775324774866223d0,5.6332728238081148532d-6)*t**6 + 
     . (3.2599011066693764414d-6,-9.807119793415105413d-7)*t**7 + 
     . (4.2168917452516285012d-7,-7.5495187371050249576d-7)*t**8 - 
     . (5.487766076697517929d-8,1.972027515719319043d-7)*t**9 - 
     . (3.9484240878013644302d-8,2.1516360636781700491d-8)*t**10 - 
     . (8.5608449858327191511d-9,-3.0469474314627810695d-9)*t**11 - 
     . (4.96202781313724028d-10,-1.6040531324916415997d-9)*t**12 + 
     . (2.1537873970393965992d-10,2.026704715518086626d-10)*t**13 + 
     . (5.1536950305332169653d-11,-3.4707387658230041965d-11)*t**14 - 
     . (5.038987900778361659d-12,1.6982794173859260365d-11)*t**15 - 
     . (5.1153548048935947765d-12,1.2269466898697282719d-12)*t**16 - 
     . (1.0929035973530380658d-12,-9.368700862811246714d-13)*t**17 + 
     . (2.368978017029482478d-14,3.6180419227793737141d-13)*t**18 + 
     . (7.3939388403669767023d-14,4.4769248248552001493d-14)*t**19 + 
     . (1.817537711162692066d-14,-9.319107475583222875d-15)*t**20 + 
     . (2.005443034654484919d-16,-5.027912946389709583d-15)*t**21 - 
     . (1.10207221666568276006d-15,7.013458107910510004d-16)*t**22 - 
     . (3.1267815389251064055d-16,-1.4488465378941274255d-16)*t**23 - 
     . (1.4828354229705560507d-17,-8.7854282799153989282d-17)*t**24 + 
     . (1.6042455683105126521d-17,1.554952483517190266d-17)*t**25 + 
     . (5.375025891358884967d-18,-1.2100460727439935533d-18)*t**26 + 
     . (4.4628373902160396301d-19,-1.29897554256198195287d-18)*t**27 - 
     . (2.2544364551449127503d-19,2.7122739026965098569d-19)*t**28 - 
     . (9.1707402337662326338d-20,-1.1710260696076203118d-20)*t**29 - 
     . (1.081691256264109128d-20,-2.1577788923982288897d-20)*t**30 + 
     . (2.986073601640651017d-21,5.4045583122193046733d-21)*t**31 + 
     . (1.5453592043359307066d-21,1.320756527625667691d-22)*t**32 + 
     . (2.3662601931785382333d-22,-3.0938886064014226964d-22)*t**33 - 
     . (3.5466408887809349297d-23,9.3257869005048372674d-23)*t**34 - 
     . (2.5608887146901121105d-23,5.197799632575838232d-24)*t**35 - 
     . (4.8648062066028854483d-24,-4.8587373637013284863d-24)*t**36 + 
     . (3.263330868449309543d-25,1.7531623541351289279d-24)*t**37 + 
     . (4.1537546025660156443d-25,1.8208829600241556328d-25)*t**38 + 
     . (9.5745468902330094359d-26,-6.2665966143497756982d-26)*t**39 - 
     . (5.7758917069618388d-28,2.9229298962966606545d-26)*t**40
     
     
      MI1soo= -0.00390625d0*((-4.8028093495931757249d0,
     .9.440932840407697318d0) - 
     . (3.0051422578989857135d0,6.4596409750624625366d0)*logs + 
     . 1.850550825204254741d0*logs**2 + 
     . (0d0,0.26179938779914943654d0)*logs**3 - 
     . 0.020833333333333333333d0*logs**4)*t**2 - 
     . 0.0029296875d0*((-4.5779701213442730974d0,
     . 4.8727061359002395238d0) - 
     . (0.4544078242933127255d0,5.5433431177654395087d0)*logs + 
     . (1.7047174918709214077d0,0.5235987755982988731d0)*logs**2 - 
     . (0.05555555555555555556d0,-0.26179938779914943654d0)*logs**3 - 
     . 0.020833333333333333333d0*logs**4)*t**3 - 
     . 0.0013631184895833333333d0*
     . ((-3.247229895634853275d0,1.5875572867838182639d0) + 
     . (1.4833164537889138096d0,-4.3188448617720297374d0)*logs + 
     . (1.5098325416221651888d0,0.949511212465571837d0)*logs**2 - 
     . (0.10074626865671641791d0,-0.26179938779914943654d0)*logs**3 - 
     . 0.020833333333333333333d0*logs**4)*t**4 - 
     . 0.0004730224609375d0*(
     . (-1.0913803034659647284d0,-1.090789527857659635d0) + 
     . (3.194890647049556986d0,-2.7582058134236817261d0)*logs + 
     . (1.2614491226952941676d0,1.3596677882471954607d0)*logs**2 - 
     . (0.14426523297491039427d0,-0.26179938779914943654d0)*logs**3 - 
     . 0.020833333333333333333d0*logs**4)*t**5 + 
     . ((-0.00024636804276469711557d0,0.00042693127088296188285d0) - 
     . (0.00062749763786046064672d0,-0.00010987135445949753336d0)*logs - 
     . (0.00012648289639199587418d0,
     . 0.00023472227998225723651d0)*logs**2 + 
     . (0.000024904807408650716146d0,
     . -0.000034694608513620826171d0)*logs**3 + 
     . 2.7609092217904550058d-6*logs**4)*t**6 + 
     . ((-0.0001750711751776225119d0,0.00015093542339095884835d0) - 
     . (0.00019160167769977653623d0,0.00004692638594378741772d0)*logs - 
     . (0.000018274969163848396299d0,
     . 0.000068543628704564800459d0)*logs**2 + 
     . (7.2727048838580096209d-6,-8.1944218384977186188d-6)*logs**3 + 
     . 6.5209137068854437934d-7*logs**4)*t**7 + 
     . ((-0.00006453602753164076986d0,0.00003909006147240862269d0) - 
     . (0.000047555168912711021653d0,0.000027260399215673668603d0)*logs- 
     . (9.2707907327230203d-7,0.000016764943660529698801d0)*logs**2 + 
     . (1.7788157694869571262d-6,-1.6761263918440367543d-6)*logs**3 + 
     . 1.3338190025438076605d-7*logs**4)*t**8 + 
     . ((-0.00001761018440255512574d0,9.17445801920805515d-6) - 
     . (0.00001032081920179463079d0,8.64767677373401618d-6)*logs + 
     . (4.261014533437067623d-7,-3.5334777594954486392d-6)*logs**2 + 
     . (3.7491363448598397472d-7,-3.0246411811895854644d-7)*logs**3 + 
     . 2.4069329753281578185d-8*logs**4)*t**9 + 
     . ((-3.88886503454104431d-6,2.46568018285433461d-6) - 
     . (2.15547267722375332d-6,2.0953516282070376d-6)*logs + 
     . (1.8009784838088113677d-7,-6.5442394192365970884d-7)*logs**2 + 
     . (6.9436536823222586126d-8,-4.8824827938354492948d-8)*logs**3 + 
     . 3.8853563560001953981d-9*logs**4)*t**10 + 
     . ((-7.071570294660304d-7,8.567426954961108d-7) - 
     . (4.9904445280964113d-7,4.2424115128309308d-7)*logs + 
     . (4.5125643233821690107d-8,-1.08066898484844069803d-7)*logs**2 + 
     . (1.14662540523153254768d-8,-7.1283694371674114332d-9)*logs**3 + 
     . 5.6725761605519267551d-10*logs**4)*t**11 + 
     . ((-9.5150349223519d-8,3.48247716532944d-7) - 
     . (1.4456081600330044d-7,7.463985423932235d-8)*logs + 
     . (8.895304936128918311d-9,-1.6095399073180895128d-8)*logs**2 + 
     . (1.7077748823556335299d-9,-9.498356874205443993d-10)*logs**3 + 
     . 7.5585522389034015159d-11*logs**4)*t**12 + 
     . ((-2.992346286582d-10,1.485321162613999d-7) - 
     . (5.185070754016092d-8,1.161866499346388d-8)*logs + 
     . (1.4835444736653974768d-9,-2.1827144807269098495d-9)*logs**2 + 
     . (2.3159319931063147718d-10,-1.1638157217975315089d-10)*logs**3 + 
     . 9.2613512486069610683d-12*logs**4)*t**13 + 
     . ((7.7380558626361d-9,6.44934818799375d-8) - 
     . (2.109786378557064d-8,1.61334266616222d-9)*logs + 
     . (2.1531414392345875224d-10,-2.7165404852276955913d-10)*logs**2 + 
     . (2.8823389755549575592d-11,-1.3196273632084002416d-11)*logs**3 + 
     . 1.050126089469704186d-12*logs**4)*t**14 + 
     . ((5.1275022918092d-9,2.85684171142972d-8) - 
     . (9.15902953864055d-9,2.0295114107333d-10)*logs + 
     . (2.7926748688541009758d-11,-3.1235719785060278298d-11)*logs**2 + 
     . (3.3142128032171052012d-12,-1.392264721023786859d-12)*logs**3 + 
     . 1.107929062216971666d-13*logs**4)*t**15 + 
     . ((2.7776962899936d-9,1.29664239994987d-8) - 
     . (4.13433012986096d-9,2.426798919837d-11)*logs + 
     . (3.4309158755126349335d-12,-3.3370887669552012668d-12)*logs**2 + 
     . (3.540761151982388226d-13,-1.3733625325867769245d-13)*logs**3 + 
     . 1.0928871785919486752d-14*logs**4)*t**16 + 
     . ((1.4387167637376d-9,6.0331417541217d-9) - 
     . (1.92110590780218d-9,2.91317157026d-12)*logs + 
     . (4.2368575392216415232d-13,-3.3290887484159808158d-13)*logs**2 + 
     . (3.5322728686800966358d-14,-1.2719631717250563118d-14)*logs**3 + 
     . 1.0121961310544401587d-15*logs**4)*t**17 + 
     . ((7.387963195433d-10,2.8720114210826d-9) - 
     . (9.142548677573d-10,3.118106361d-13)*logs + 
     . (4.6138764250641694983d-14,-3.1149420584533991552d-14)*logs**2 + 
     . (3.305056173651347047d-15,-1.1100865636697059644d-15)*logs**3 + 
     . 8.8337881933964850549d-17*logs**4)*t**18 + 
     . ((3.80011025468d-10,1.394793324709d-9) - 
     . (4.439822517605d-10,1.37625593d-14)*logs + 
     . (1.902664753645229498d-15,-2.7441442597948885191d-15)*logs**2 + 
     . (2.9116274900240448807d-16,-9.158239749746724944d-17)*logs**3 + 
     . 7.2878956309643689484d-18*logs**4)*t**19 + 
     . ((1.96470350047d-10,6.89131905987d-10) - 
     . (2.193579767988d-10,-2.6217101d-15)*logs - 
     . (4.3976735724202803819d-16,2.2834209975821531675d-16)*logs**2 + 
     . (2.4227849261668430965d-17,-7.16491039670791412d-18)*logs**3 + 
     . 5.7016545322328865305d-19*logs**4)*t**20 + 
     . ((1.02234648729d-10,3.45568080665d-10) - 
     . (1.099977741257d-10,2.211974d-16)*logs + 
     . (3.3529660041873401003d-17,-1.8000679210433556745d-17)*logs**2 + 
     . (1.9099313835680107928d-18,-5.331698875217261357d-19)*logs**3 + 
     . 4.2428311553416280109d-20*logs**4)*t**21 + 
     . ((5.3562562046d-11,1.75539391902d-10) - 
     . (5.58759266823d-11,3.656192d-16)*logs + 
     . (5.8071345744081368668d-17,-1.348876796083739815d-18)*logs**2 + 
     . (1.4312027314579047976d-19,-3.78036253914396442d-20)*logs**3 + 
     . 3.0083169239209530547d-21*logs**4)*t**22 + 
     . ((2.8252149151d-11,9.0189880991d-11) - 
     . (2.8708330955d-11,5.65547d-17)*logs + 
     . (8.9929366801652674743d-18,-9.63460477941712968d-20)*logs**2 + 
     . (1.02226331692069072601d-20,-2.5557224259491800352d-21)*logs**3 + 
     . 2.0337792863031121994d-22*logs**4)*t**23 + 
     . ((1.4998666084d-11,4.6809512033d-11) - 
     . (1.48999304614d-11,-1.59913d-17)*logs - 
     . (2.5456219774099289584d-18,6.559050798950848d-21)*logs**2 + 
     . (6.9593690442924856141d-22,-1.6550290954680502055d-22)*logs**3 + 
     . 1.317030307523242716d-23*logs**4)*t**24 + 
     . ((8.011645367d-12,2.4515649916d-11) - 
     . (7.8035737355d-12,-6.7312d-18)*logs - 
     . (1.07133646010763767261d-18,4.2575860973239056d-22)*logs**2 + 
     . (4.5174391535228730149d-23,-1.0361213443325281633d-23)*logs**3 + 
     . 8.2451916796770805856d-25*logs**4)*t**25 + 
     . ((4.30434757d-12,1.294483013d-11) -
     . (4.1204674065d-12,3.68d-20)*logs + 
     . (5.8579793942573299371d-21,-2.6687203200745665d-23)*logs**2 + 
     . (2.8316002044643489081d-24,-6.20304556298150369d-25)*logs**3 + 
     . 4.9362268178637754233d-26*logs**4)*t**26 + 
     . ((2.32518463d-12,6.88590067d-12) -
     . (2.1918502571d-12,5.046d-19)*logs + 
     . (8.0304990627283008488d-20,-1.634855144587577d-24)*logs**2 + 
     . (1.7346351833355209617d-25,-3.40306927321946838d-26)*logs**3 + 
     . 2.7080764825851105499d-27*logs**4)*t**27 + 
     . ((1.26248047d-12,3.68765751d-12) - 
     . (1.1738178419d-12,8.43d-20)*logs + 
     . (1.34167690042109578908d-20,-9.23752265692647d-26)*logs**2 + 
     . (9.8013159518215048035d-27,-1.843186141140610435d-27)*logs**3 + 
     . 1.4667609270050200904d-28*logs**4)*t**28 + 
     . ((6.8876281d-13,1.9870892d-12) - 
     . (6.325101382d-13,-2.32d-20)*logs - 
     . (3.6931436195812223368d-21,4.4186901230502d-27)*logs**2 + 
     . (4.6883758338318127925d-28,-1.3040014272946773727d-28)*logs**3 + 
     . 1.0376913647641733523d-29*logs**4)*t**29 + 
     . ((3.7745276d-13,1.07682134d-12) -
     . (3.4276287736d-13,-1.042d-20)*logs - 
     . (1.6580777975535657423d-21,2.755427120983d-28)*logs**2 + 
     . (2.9235989775593527495d-29,-7.453254390546645985d-30)*logs**3 + 
     . 5.9311113918843524772d-31*logs**4)*t**30 + 
     . ((0.00001613001825166694d0,5.8659447d-13) - 
     . (1.8671881773d-13,-7.d-23)*logs - 
     . (1.10137115178993050928d-23,2.91077621193323d-29)*logs**2 + 
     . (3.0884294824231682511d-30,2.930575257494212012d-31)*logs**3 - 
     . 2.3320776916650391644d-32*logs**4)*t**31 + 
     . ((0.00026541502410601171d0,3.2109293d-13) - 
     . (1.0220705374d-13,7.8d-22)*logs + 
     . (1.24652943994362249397d-22,-6.44892278589d-31)*logs**2 + 
     . (6.8425195932800681362d-32,2.8511282439337344438d-32)*logs**3 - 
     . 2.2688557670548449424d-33*logs**4)*t**32 + 
     . ((0.00220484893319421845d0,1.7655137d-13) - 
     . (5.619804666d-14,1.4d-22)*logs + 
     . (2.2978381169369439755d-23,2.83345219431d-31)*logs**2 - 
     . (3.0063861515908663212d-32,1.2587798075563720105d-32)*logs**3 + 
     . 1.0017051431843067485d-33*logs**4)*t**33 + 
     . ((0.01232566515762909233d0,9.748192d-14) - 
     . (3.10294586d-14,-3.d-23)*logs - 
     . (5.5166664904704616178d-24,3.787363361d-33)*logs**2 + 
     . (4.0185173346325331369d-34,-8.5555467248835128083d-34)*logs**3 + 
     . 6.8082877605944350081d-35*logs**4)*t**34 + 
     . ((0.05215019457964793366d0,5.403417d-14) - 
     . (1.7199610187d-14,-1.7d-23)*logs - 
     . (2.7687216251649215545d-24,6.9032513506d-33)*logs**2 + 
     . (7.3245771723067782876d-34,2.5731073780664624792d-34)*logs**3 - 
     . 2.0476137916275192628d-35*logs**4)*t**35 + 
     . ((0.17808757254515503462,3.006042d-14) - 
     . (9.568528515d-15,-0.d-24)*logs - 
     . (6.8388705043029778341d-26,-5.897353257d-35)*logs**2 - 
     . (6.257286146744933402d-36,-1.6731549313495478619d-35)*logs**3 - 
     . 1.3314543894143066862d-36*logs**4)*t**36 + 
     . ((0.51117200823015175401d0,1.67805d-14) - 
     . (5.341398162d-15,1.d-24)*logs + 
     . (2.0406741621594750911d-25,1.4797785824d-34)*logs**2 - 
     . (1.5700938404469946116d-35,5.616180313802884024d-36)*logs**3 + 
     . 4.4692142911856044785d-37*logs**4)*t**37 + 
     . ((1.2682087298816872201d0,9.39741d-15) - 
     . (2.9912877264d-15,3.d-25)*logs + 
     . (4.2310375855321158625d-26,-1.651404402d-36)*logs**2 + 
     . (1.7521944911773895843d-37,-3.4387111279573860553d-37)*logs**3 + 
     . 2.7364393693976249889d-38*logs**4)*t**38 + 
     . ((2.7756468451213495814d0,5.2787d-15) - 
     . (1.6802467205d-15,-0.d-25)*logs - 
     . (8.3895985871158890831d-27,3.2371881156d-36)*logs**2 + 
     . (3.434763268753751833d-37,1.2271848297809642477d-37)*logs**3 - 
     . 9.7656265873513314657d-39*logs**4)*t**39 + 
     . ((5.4429708772640523296d0,2.9735d-15)
     . - (9.46509142d-16,-0.d-25)*logs - 
     . (4.8724497252331126271d-27,-4.17728578d-38)*logs**2 - 
     . (4.4322378684320865237d-39,-7.1130983460789587546d-39)*logs**3 - 
     . 5.6604238123862575748d-40*logs**4)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_12.f <==
        MI1s12=(-0.0097003494241320802218d0,0.0080899281274362509195d0)- 
     . (0.0022964773161835665133d0,-0.0135362450300546857618d0)*t + 
     . (0.0060078076742834355951d0,0.0056716037925626165737d0)*t**2 + 
     . (0.0041874485304494610212d0,-0.0016557592344518966781d0)*t**3 + 
     . (0.0003442658487317992878d0,-0.0023748877191556130494d0)*t**4 - 
     . (0.00082496344030806525222d0,0.0008478070487325914636d0)*t**5 - 
     . (0.00053938123224332590843d0,0.00001478800988538269209d0)*t**6 - 
     . (0.00019461277958008656585d0,-0.00012793661542701753027d0)*t**7 - 
     . (0.000052165796040953160486d0,-0.84462797700262993709d-4)*t**8 - 
     . (0.000011859822040056478569d0,-0.42339734666885714484d-4)*t**9 - 
     . (2.295788928451630791d-6,-0.000020710342038530084068d0)*t**10 - 
     . (3.500112554830729627d-7,-0.0000106701498430230073183d0)*t**11 - 
     . (4.81116438690169276d-8,-5.9538375391908066636d-6)*t**12 - 
     . (9.3154589020961557d-9,-3.5779631656808761468d-6)*t**13 - 
     . (1.3316063488419368d-9,-2.2669332689168168144d-6)*t**14 + 
     . (1.251433002528983d-10,1.4922235582018644004d-6)*t**15 + 
     . (2.129044919916164d-11,1.01264889221782539718d-6)*t**16 - 
     . (2.257764556206204d-11,-7.0441268531157387044d-7)*t**17 - 
     . (1.79033504130438d-12,-5.0007886537706927239d-7)*t**18 + 
     . (1.99228207762759d-12,3.6120700639117198102d-7)*t**19 + 
     . (3.380661510821d-14,2.6482928763512799972d-7)*t**20 - 
     . (1.7949797252711d-13,-1.9671771851502596192d-7)*t**21 + 
     . (8.6242650503d-15,1.47814304427611886d-7)*t**22 + 
     . (1.5690397309918d-14,1.12210335160173572667d-7)*t**23 - 
     . (1.869088921312d-15,-8.5966697725354218483d-8)*t**24 - 
     . (1.3345163563d-15,-6.6407373829628870502d-8)*t**25 + 
     . (2.64907424331d-16,5.1683917315915026664d-8)*t**26 + 
     . (1.09453831505d-16,4.050028023331705202d-8)*t**27 - 
     . (3.2008937842d-17,-3.1935395006350665595d-8)*t**28 - 
     . (8.50571688d-18,-2.5326648135273711936d-8)*t**29 + 
     . (3.540873934d-18,2.0192033939348109641d-8)*t**30 + 
     . (6.04921052d-19,1.6177346857191987739d-8)*t**31 - 
     . (3.695780906d-19,-1.30198577849031000071d-8)*t**32 - 
     . (3.61944599d-20,-1.0523008301502328991d-8)*t**33 + 
     . (3.69544452d-20,8.5385727561887333925d-9)*t**34 + 
     . (1.2780836d-21,6.9539476866547999277d-9)*t**35 - 
     . (3.5675887d-21,-5.6830036559320801932d-9)*t**36 + 
     . (9.05425d-23,4.6594395870764548903d-9)*t**37 + 
     . (3.33545d-22,3.831913089376919753d-9)*t**38 - 
     . (2.86581d-23,-3.1604432410659293734d-9)*t**39 - 
     . (3.01781d-23,-2.613733198235678967d-9)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_128.f <==
       MI1s128= (-7.6322077811804616239d-4,-5.3959767970549162125d-4) - 
     . (0.00121147972941381847877d0,0.00038243566494121427259d0)*t - 
     . (0.00084593374891311584999d0,-0.0000742832335864783599d0)*t**2 - 
     . (0.00031680244386243185947d0,-0.00021199451532689267246d0)*t**3 -
     . (0.000047640452319421965677d0,-1.26758820928148542786d-4)*t**4 + 
     . (0.000014712417250492854182d0,4.0006456692152130356d-5)*t**5 + 
     . (0.0000111328775324774866223d0,5.6332728238081148532d-6)*t**6 + 
     . (3.2599011066693764414d-6,-9.807119793415105413d-7)*t**7 + 
     . (4.2168917452516285012d-7,-7.5495187371050249576d-7)*t**8 - 
     . (5.487766076697517929d-8,1.972027515719319043d-7)*t**9 - 
     . (3.9484240878013644302d-8,2.1516360636781700491d-8)*t**10 - 
     . (8.5608449858327191511d-9,-3.0469474314627810695d-9)*t**11 - 
     . (4.96202781313724028d-10,-1.6040531324916415997d-9)*t**12 + 
     . (2.1537873970393965992d-10,2.026704715518086626d-10)*t**13 + 
     . (5.1536950305332169653d-11,-3.4707387658230041965d-11)*t**14 - 
     . (5.038987900778361659d-12,1.6982794173859260365d-11)*t**15 - 
     . (5.1153548048935947765d-12,1.2269466898697282719d-12)*t**16 - 
     . (1.0929035973530380658d-12,-9.368700862811246714d-13)*t**17 + 
     . (2.368978017029482478d-14,3.6180419227793737141d-13)*t**18 + 
     . (7.3939388403669767023d-14,4.4769248248552001493d-14)*t**19 + 
     . (1.817537711162692066d-14,-9.319107475583222875d-15)*t**20 + 
     . (2.005443034654484919d-16,-5.027912946389709583d-15)*t**21 - 
     . (1.10207221666568276006d-15,7.013458107910510004d-16)*t**22 - 
     . (3.1267815389251064055d-16,-1.4488465378941274255d-16)*t**23 - 
     . (1.4828354229705560507d-17,-8.7854282799153989282d-17)*t**24 + 
     . (1.6042455683105126521d-17,1.554952483517190266d-17)*t**25 + 
     . (5.375025891358884967d-18,-1.2100460727439935533d-18)*t**26 + 
     . (4.4628373902160396301d-19,-1.29897554256198195287d-18)*t**27 - 
     . (2.2544364551449127503d-19,2.7122739026965098569d-19)*t**28 - 
     . (9.1707402337662326338d-20,-1.1710260696076203118d-20)*t**29 - 
     . (1.081691256264109128d-20,-2.1577788923982288897d-20)*t**30 + 
     . (2.986073601640651017d-21,5.4045583122193046733d-21)*t**31 + 
     . (1.5453592043359307066d-21,1.320756527625667691d-22)*t**32 + 
     . (2.3662601931785382333d-22,-3.0938886064014226964d-22)*t**33 - 
     . (3.5466408887809349297d-23,9.3257869005048372674d-23)*t**34 - 
     . (2.5608887146901121105d-23,5.197799632575838232d-24)*t**35 - 
     . (4.8648062066028854483d-24,-4.8587373637013284863d-24)*t**36 + 
     . (3.263330868449309543d-25,1.7531623541351289279d-24)*t**37 + 
     . (4.1537546025660156443d-25,1.8208829600241556328d-25)*t**38 + 
     . (9.5745468902330094359d-26,-6.2665966143497756982d-26)*t**39 - 
     . (5.7758917069618388d-28,2.9229298962966606545d-26)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_16.f <==
       MI1s16= (-0.0086384731419358684685d0,0.0046899805487888731589d0)- 
     . (0.0047688531683688638396d0,-0.0100596371994044418474d0)*t + 
     . (0.00271308461314060728d0,0.0061174813471473080151d0)*t**2 + 
     . (0.0033239648890783673913d0,0.0004055084954884533014d0)*t**3 + 
     . (0.0010011565661951263271d0,-0.0012483759424103697602d0)*t**4 - 
     . (0.00017180364549983308305d0,0.00068409399348660274975d0)*t**5 - 
     . (0.00024764653625899937526d0,0.00013893884834725880713d0)*t**6 - 
     . (0.000104055679089064850472d0,-1.7897026159298284927d-5)*t**7 - 
     . (0.000028776019423350624129d0,-2.3900801071834008637d-5)*t**8 - 
     . (6.6365188902300746259d-6,-0.0000116357271367914319d0)*t**9 - 
     . (1.3972499960338376878d-6,-4.8886889319272139838d-6)*t**10 - 
     . (2.316708982168902623d-7,-2.0173491188228472637d-6)*t**11 - 
     . (2.4151012665311876d-8,-8.4777639236655263208d-7)*t**12 - 
     . (3.45803970228650662d-9,-3.8207610782439705063d-7)*t**13 - 
     . (1.37372971278727591d-9,-1.8646497387074881951d-7)*t**14 - 
     . (1.45721800167294022d-10,-9.5405921418849142364d-8)*t**15 + 
     . (7.1107627922847997d-11,5.03178755951793776d-8)*t**16 + 
     . (7.093521932682746d-12,2.7328149593649804608d-8)*t**17 - 
     . (7.099476017891153d-12,-1.521982313361229982d-8)*t**18 - 
     . (6.787475953681114d-13,-8.637958086389610652d-9)*t**19 + 
     . (6.407073077309043d-13,4.9801551908110262641d-9)*t**20 + 
     . (5.6858112853972d-14,2.9123830587391837433d-9)*t**21 - 
     . (5.90365607474189d-14,-1.7246048171323103715d-9)*t**22 - 
     . (4.7071077453393d-15,-1.03242596531892259421d-9)*t**23 + 
     . (5.51875461577681d-15,6.2407302110608248445d-10)*t**24 + 
     . (3.9101217472295d-16,3.8054697945900938008d-10)*t**25 - 
     . (5.2221352260428d-16,-2.3388959472692248001d-10)*t**26 - 
     . (3.329338138649d-17,-1.447846819558936661d-10)*t**27 + 
     . (4.9749796868105d-17,9.0213375696782384871d-11)*t**28 + 
     . (2.927128375225d-18,5.6548351348914729708d-11)*t**29 - 
     . (4.750987404863d-18,-3.5641955609993800907d-11)*t**30 - 
     . (2.63786247132d-19,-2.257936230758108295d-11)*t**31 + 
     . (4.53951328079d-19,1.4371677360274812195d-11)*t**32 + 
     . (2.40342231931d-20,9.1876341741210010593d-12)*t**33 - 
     . (4.34085322666d-20,-5.897531452575910853d-12)*t**34 - 
     . (2.1905034723d-21,-3.8000571995412689059d-12)*t**35 + 
     . (4.1591725377d-21,2.4572969945046541188d-12)*t**36 + 
     . (1.989915792d-22,1.5943258698188248213d-12)*t**37 - 
     . (3.9972568869d-22,-1.03767522203936934428d-12)*t**38 - 
     . (1.806071506d-23,-6.773784278942679305d-13)*t**39 + 
     . (3.854587698d-23,4.4341897881419381231d-13)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_32.f <==
      MI1s32= (-0.0048986037985641456503d0,0.0003267335648370063212d0) - 
     . (0.0050989588365820545852d0,-0.0031736718806038160132d0)*t - 
     . (0.0013224656525065773743d0,-0.0034632165872124624424d0)*t**2 + 
     . (0.0007385346889325678429d0,0.001511943390021445159d0)*t**3 + 
     . (0.00066628082489164269939d0,0.00014239956856797980145d0)*t**4 + 
     . (0.00019767524753382945477d0,-0.00016116030481803044811d0)*t**5 + 
     . (2.963754925870041652d-6,-0.000086693735321781897941)*t**6 - 
     . (0.000018392698411496926644,0.000019214830895417738164)*t**7 - 
     . (7.2510081878863534933d-6,6.59341311251195473d-7)*t**8 - 
     . (1.5592594683407979241d-6,-8.299897021535820429d-7)*t**9 - 
     . (2.7410392424568392155d-7,-2.9518378146640338197d-7)*t**10 - 
     . (6.7989703479156427791d-8,-8.800967472167274523d-8)*t**11 - 
     . (1.714725364668614914d-8,-3.4163721557775604718d-8)*t**12 - 
     . (1.5904616138556982416d-9,-1.2019107101226887604d-8)*t**13 + 
     . (4.639419383001740738d-10,3.1311712012162186202d-9)*t**14 + 
     . (7.349039780055205102d-11,7.5311672893950298796d-10)*t**15 - 
     . (4.645918178034703641d-11,-2.7036682747608863081d-10)*t**16 - 
     . (1.3422145342767724987d-11,-1.17167993588323325016d-10)*t**17 + 
     . (2.300326350922941791d-12,4.263303676978015131d-11)*t**18 + 
     . (1.4276742006362252488d-12,1.36507806266347451878d-11)*t**19 - 
     . (3.17756830460229639d-14,-4.8490583559551189443d-12)*t**20 - 
     . (1.289807710651459015d-13,-2.007211236868441592d-12)*t**21 - 
     . (1.277754138317558316d-14,-8.2326586585138014746d-13)*t**22 + 
     . (9.82086812204612136d-15,3.157611350768676156d-13)*t**23 + 
     . (2.32457986068812698d-15,1.2090084408733354662d-13)*t**24 - 
     . (5.8812859848876578d-16,-4.8815791083544124961d-14)*t**25 - 
     . (2.79317396718222619d-16,-2.0275907760433121391d-14)*t**26 + 
     . (1.81534693262853315d-17,8.3380629093175233946d-15)*t**27 + 
     . (2.73028911039042531d-17,3.4010400769433040121d-15)*t**28 + 
     . (1.76437043285542344d-18,1.4034859532715555996d-15)*t**29 - 
     . (2.24191180006111231d-18,-5.8839608415604682665d-16)*t**30 - 
     . (4.4078257299505323d-19,-2.4810956290201677365d-16)*t**31 + 
     . (1.47592965948239107d-19,1.04644540433795956574d-16)*t**32 + 
     . (5.8652676574386854d-20,4.4278772810294868547d-17)*t**33 - 
     . (5.989555925908481d-21,-1.8857936969082702469d-17)*t**34 - 
     . (6.1027361135779841d-21,-8.0757498968190985828d-18)*t**35 - 
     . (2.30513626852517d-22,-3.4695179894589096964d-18)*t**36 + 
     . (5.281240741511623d-22,1.494656896579704305d-18)*t**37 + 
     . (8.858255624781291d-23,6.4610727455083599071d-19)*t**38 - 
     . (3.704315243395291d-23,-2.8030926128181482313d-19)*t**39 - 
     . (1.2875697839124572d-23,-1.21985998945159806706d-19)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_4.f <==
        MI1s4=((-0.00170813760636093202d0,0.02344726681311788781d0) + 
     . (0.01321086381850908841d0,0.00664917242894685763d0)*t + 
     . ((-0.01063062763060617646d0,-0.001487272508648129734d0) + 
     . 0.01308996938995747183d0*sqrt4ms)*t**2 + 
     . ((-0.03559715236283411779d0,-0.00019263228954986923d0) + 
     . 0.02150494971207298943d0*sqrt4ms)*t**3 + 
     . ((-0.03183486247771549653d0,0.00015752636252107095d0) + 
     . 0.01685593280571904606d0*sqrt4ms)*t**4 + 
     . ((-0.01667803417522316089d0,-0.00001262669562835026d0) + 
     . 0.008468105197886448901d0*sqrt4ms)*t**5 + 
     . ((-0.006197351332718186366d0,-0.000010182524191870296d0) + 
     . 0.00310720965884974129d0*sqrt4ms)*t**6 + 
     . ((-0.001798621480915838762d0,2.659153961543004d-6) + 
     . 0.0008999251792373125475d0*sqrt4ms)*t**7 + 
     . ((-0.0004306064971751951657d0,3.086143742290556d-7) + 
     . 0.0002155571492900997767d0*sqrt4ms)*t**8 + 
     . ((-0.00008774616792290220376d0,-2.339074676038325d-7) + 
     . 0.00004390173892761907523d0*sqrt4ms)*t**9 + 
     . ((-0.000015623801077305933d0,1.558553991907809d-8) + 
     . 7.800286541401493083d-6*sqrt4ms)*t**10 + 
     . ((-2.481354186953591632d-6,1.2277967474670286d-8) + 
     . 1.239292875433944458d-6*sqrt4ms)*t**11 + 
     . ((-3.503125100058458099d-7,-2.7359168075203095d-9) + 
     . 1.76163201071191792d-7*sqrt4ms)*t**12 + 
     . ((-4.485076823267558797d-8,-2.4113017211705509d-10) + 
     . 2.247792217461371274d-8*sqrt4ms)*t**13 + 
     . ((-5.707303846292595208d-9,1.6375324356265733d-10) + 
     . 2.769728795157663536d-9*sqrt4ms)*t**14 + 
     . ((-6.131521053738453439d-10,-1.91931471496326965d-11) + 
     . 3.082665975801715745d-10*sqrt4ms)*t**15 + 
     . ((-3.426969492197398588d-11,-4.6083599575094977d-13) + 
     . 2.340005874557299256d-11*sqrt4ms)*t**16 + 
     . ((-8.560483290893375242d-12,1.292992631141787107d-12) + 
     . 3.759909410249521114d-12*sqrt4ms)*t**17 + 
     . ((-2.05985252975936551d-12,-8.50098963218990793d-13) + 
     . 6.1316416010497936d-13*sqrt4ms)*t**18 + 
     . ((3.616983946358418081d-13,1.354010567049817301d-13) - 
     . 1.263199182693685607d-13*sqrt4ms)*t**19 + 
     . ((3.51203104048234712d-14,8.04144942141478806d-14) + 
     . 8.737940098384728777d-15*sqrt4ms)*t**20 + 
     . ((-2.815299012474479783d-14,-3.330831197191783695d-14) + 
     . 1.016154389910841447d-14*sqrt4ms)*t**21 + 
     . ((2.103322223751472069d-15,-2.195371887445202723d-15) - 
     . 2.868861937973101369d-15*sqrt4ms)*t**22 + 
     . ((6.82346684921397154d-16,3.527653322017306391d-15) - 
     . 1.216049068241050268d-16*sqrt4ms)*t**23 + 
     . ((-2.01521184508459683d-16,-3.538135593900056445d-16) + 
     . 2.559630744279997372d-16*sqrt4ms)*t**24 + 
     . ((7.4769902056551431d-17,-2.346747429140159634d-16) - 
     . 4.970063683498637705d-17*sqrt4ms)*t**25 + 
     . ((-1.284101221205186867d-17,5.872711728508722115d-17) - 
     . 8.784019373325787469d-18*sqrt4ms)*t**26 + 
     . ((-9.71016190202978304d-18,8.534791555024127932d-18) + 
     . 5.990458842188562689d-18*sqrt4ms)*t**27 + 
     . ((4.31941768784038703d-18,-4.698537642966215889d-18) - 
     . 6.891380470404044669d-19*sqrt4ms)*t**28 + 
     . ((3.360610792592275387d-19,8.73890238304101682d-20) - 
     . 3.183883076534655394d-19*sqrt4ms)*t**29 + 
     . ((-5.184166599566303075d-19,1.922388137964310539d-19) + 
     . 1.289069892232969102d-19*sqrt4ms)*t**30 + 
     . ((4.575457933662878575d-20,-2.243452556612223482d-20) - 
     . 4.384259972668600334d-21*sqrt4ms)*t**31 + 
     . ((3.966273742600021093d-20,3.54479471017669575d-21) - 
     . 9.322093418436549144d-21*sqrt4ms)*t**32 + 
     . ((-8.82137153190657705d-21,-1.653642743489526561d-21) + 
     . 2.512840253085518732d-21*sqrt4ms)*t**33 + 
     . ((-1.939239620928955882d-21,-1.078241959995537081d-21) + 
     . 1.672822644515234697d-22*sqrt4ms)*t**34 + 
     . ((8.126251405824329296d-22,6.21691448419283633d-22) - 
     . 2.411313747003188904d-22*sqrt4ms)*t**35 + 
     . ((4.0438581592238396d-23,4.4569273651661531d-23) + 
     . 4.240660659586486388d-23*sqrt4ms)*t**36 + 
     . ((-4.493898195982242222d-23,-8.223298285900227183d-23) + 
     . 9.634948328522606901d-24*sqrt4ms)*t**37 + 
     . ((5.47404061151331832d-25,6.585127387745696296d-24) - 
     . 5.660837252459172676d-24*sqrt4ms)*t**38 + 
     . ((8.8811983030579098d-25,7.111826182910797188d-24) + 
     . 5.329330358215362275d-25*sqrt4ms)*t**39 + 
     . ((3.51984289443922508d-25,-1.402620570734736163d-24) + 
     . 3.348981207122770774d-25*sqrt4ms)*t**40)

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_64.f <==
      MI1s64= (-0.0021220274683872826609d0,-0.0006622299706964461708d0)- 
     . (0.0028738655661210400127d0,-0.0002452137845060528308d0)*t - 
     . (0.0015424975286111047318d0,-0.0010270322451202246025d0)*t**2 - 
     . (0.00027489016012747016387d0,-0.00077649466454215846096d0)*t**3 + 
     . (0.00012614261876480181439d0,0.00027802543715939329201d0)*t**4 + 
     . (0.000098128518056474948259d0,0.000033120861374990970524d0)*t**5+ 
     . (0.000028524490088185771205d0,-0.00001543317974424806683d0)*t**6+ 
     . (2.4063707574378054611d-6,-8.9786580361794163811d-6)*t**7 - 
     . (1.2467428429872031272d-6,2.0774318282832830114d-6)*t**8 - 
     . (5.4752465826761424165d-7,1.3455770146515242362d-7)*t**9 - 
     . (9.6284938613991956491d-8,-5.6932233897192699669d-8)*t**10 - 
     . (4.580707233459059425d-9,-1.5812305257801274743d-8)*t**11 + 
     . (1.3726893540242551266d-10,5.4811335270717711199d-10)*t**12 - 
     . (7.5622497362263765151d-10,1.8837474555802612505d-10)*t**13 - 
     . (3.3611148412284016244d-10,-1.8164173826265308745d-10)*t**14 - 
     . (3.5570799036448229444d-11,-1.15252631964794005841d-10)*t**15 + 
     . (1.4899424256105154832d-11,2.507071305814800079d-11)*t**16 + 
     . (5.4103499610005058269d-12,5.86877979125540614d-14)*t**17 - 
     . (3.622147081579490812d-14,1.02299571678479751664d-12)*t**18 - 
     . (4.2408948505867581019d-13,1.85360476850484474d-15)*t**19 - 
     . (8.826049993982699132d-14,-1.3551839769675443642d-13)*t**20 + 
     . (1.3511037924584694533d-14,4.4980176157084237363d-14)*t**21 + 
     . (9.7158187209725134094d-15,3.6778808566489160251d-15)*t**22 + 
     . (1.0694926031060749813d-15,-1.4266071416888187d-15)*t**23 - 
     . (5.1928105084404512082d-16,2.3463647257138401274d-16)*t**24 - 
     . (1.9703933610488691798d-16,-1.6605089604542833071d-16)*t**25 - 
     . (2.871587051249631178d-18,-8.6630677851435699401d-17)*t**26 + 
     . (1.4780010743744545253d-17,1.5719589198932525043d-17)*t**27 + 
     . (3.4993659589856660212d-18,-4.005557651003583668d-19)*t**28 - 
     . (3.854091293142943786d-19,4.3161325524537567995d-19)*t**29 - 
     . (3.618727160988392179d-19,-2.1187431822393727554d-19)*t**30 - 
     . (5.032621905355744361d-20,-1.6748230012131935723d-19)*t**31 + 
     . (1.7417539091987603267d-20,4.7641909096136699063d-20)*t**32 + 
     . (7.9035569482146209768d-21,5.8726246602989268543d-21)*t**33 + 
     . (3.8979748989399664971d-22,2.1667216164190999286d-22)*t**34 - 
     . (5.4248401364071997749d-22,-4.3609928298593439242d-22)*t**35 - 
     . (1.534716233820102577d-22,-3.5452389573367495579d-22)*t**36 + 
     . (8.746221069146970394d-24,1.32959882742005518421d-22)*t**37 + 
     . (1.4278654563878528247d-23,2.9945837341475812787d-23)*t**38 + 
     . (2.532033146936760404d-24,5.2575260562542781857d-24)*t**39 - 
     . (5.735443421084724283d-25,-1.7533866284034564367d-24)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_8.f <==
      MI1s8=(-0.00936718846577148821,0.01432721692903122917d0) + 
     . (0.00457866146059111435,0.01657566706575249931d0)*t + 
     . (0.010620269156544475949,0.000787410729809790602d0)*t**2 + 
     . (0.002449366028630170894,-0.006726023541536242598d0)*t**3 - 
     . (0.003229821342412876695,0.00358437736494780124d0)*t**4 - 
     . (0.003051310658180582518,-0.000110591763694249824d0)*t**5 - 
     . (0.001413313941745124481,-0.00119019099152393794d0)*t**6 - 
     . (0.0004559984101216315847,-0.0010198293767679717712d0)*t**7 - 
     . (0.0001170699841555966715,-0.0007070305461639681727d0)*t**8 - 
     . (0.0000252452634178995048,-0.0005112440786790808645d0)*t**9 - 
     . (4.5884581430051897d-6,-0.0004114341742105466325d0)*t**10 - 
     . (7.314712603439606d-7,-0.0003647764262235696189d0)*t**11 - 
     . (1.138014222602524d-7,-0.0003470002542742528737d0)*t**12 - 
     . (1.53184648985267d-8,-0.0003471066044329862414d0)*t**13 - 
     . (1.0947009232269d-9,-0.0003606305898292866639d0)*t**14 - 
     . (1.606011222372d-10,-0.0003861178220595275994d0)*t**15 - 
     . (7.80885374182d-11,-0.0004237186117947369171d0)*t**16 + 
     . (1.5217659334d-12,0.0004746896512274084902d0)*t**17 + 
     . (4.3135457407d-12,0.0005412530628971788228d0)*t**18 - 
     . (7.952870713d-13,-0.0006266356580127471231d0)*t**19 - 
     . (2.667346937d-13,-0.0007352298196325756314d0)*t**20 + 
     . (9.74941158d-14,0.0008728610448302815306d0)*t**21 + 
     . (7.8322431d-15,0.001047170968436773967d0)*t**22 - 
     . (9.4366916d-15,-0.00126814026902143716d0)*t**23 + 
     . (8.01487d-16,0.001548789856353349079d0)*t**24 + 
     . (7.37723d-16,0.001906114729069093183d0)*t**25 - 
     . (1.89407d-16,-0.002362324960272764044d0)*t**26 - 
     . (4.3042d-17,-0.002946494495782592851d0)*t**27 + 
     . (2.4126d-17,0.003696753348533235075d0)*t**28 + 
     . (9.67d-19,0.004663205574161411201d0)*t**29 - 
     . (2.386d-18,-0.005911818417476621549d0)*t**30 + 
     . (1.99d-19,0.007529613028637984849d0)*t**31 + 
     . (1.93d-19,0.009631602026798345686d0)*t**32 - 
     . (4.1d-20,-0.012370074628755349738d0)*t**33 - 
     . (1.d-20,-0.01594704061488573484d0)*t**34 + 
     . (0.5d-20,0.02063092990927332883d0)*t**35 + 
     . (0.d-20,0.02677903206215198038d0)*t**36 + 
     . (0.d-20,0.03486768637907261488d0)*t**37 + 
     . (0.d-20,0.04553294931154986243d0)*t**38 + 
     . (0.d-20,0.05962544001595299967d0)*t**39 + 
     . (0.d-20,0.07828439212596098351d0)*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_s_oo.f <==
        MI1soo=(-1.07616990568144632d44,-1.427960185381968143d45)/
     . s**40 + ((6.691628037705938403d44,
     . 3.322968886959470824d44)*logs)/s**40 - 
     . ((9.196063668878402454d43,
     . -1.0247777959441634126d44)*logs**2)/s**40 - 
     . ((1.087323011968875058d43,1.243762275612600318d43)*
     . logs**3)/s**40 + 
     . (9.897545709748482283d41*logs**4)/s**40 + 
     . (6.87670663238517371d42,9.162810043861284477d43)/
     . s**39 - ((4.293702035194751187d43,
     . 2.133521625586185797d43)*logs)/s**39 + 
     . ((5.90328404187893418d42,-6.575115704940381055d42)*
     . logs**2)/s**39 + 
     . ((6.976414438949424204d41,7.982189893264866042d41)*
     . logs**3)/s**39 - 
     . (6.352024891056359296d40*logs**4)/s**39 - 
     . (4.3962373291572932d41,5.883696661241927044d42)/
     . s**38 + ((2.75702273870932516d42,
     . 1.370853233044703125d42)*logs)/s**38 - 
     . ((3.792313818437058095d41,-4.221667263827778615d41)*
     . logs**2)/s**38 - 
     . ((4.479328087516183987d40,5.126486190598424475d40)*
     . logs**3)/s**38 + 
     . (4.079528089630397765d39*logs**4)/s**38 + 
     . (2.81183563449393464d40,3.780924755191921709d41)/
     . s**37 - ((1.771634930206389553d41,
     . 8.81508216605329938d40)*logs)/s**37 + 
     . ((2.438101246066214906d40,-2.712617123018431615d40)*
     . logs**2)/s**37 + 
     . ((2.87817615896066222d39,3.294944506554035965d39)*
     . logs**3)/s**37 - 
     . (2.622033527157803761d38*logs**4)/s**37 - 
     . (1.79934437781579062d39,2.431591391069047475d40)/
     . s**36 + ((1.1393368212333038941d40,
     . 5.673136402612985957d39)*logs)/s**36 - 
     . ((1.568756918036214736d39,-1.74435684021210452d39)*
     . logs**2)/s**36 - 
     . ((1.850820090906105736d38,2.119463883915508327d38)*
     . logs**3)/s**36 + 
     . (1.686615769149500949d37*logs**4)/s**36 + 
     . (1.15202464028397466d38,1.565122152229825041d39)/
     . s**35 - ((7.333212180528794324d38,
     . 3.654292523415183833d38)*logs)/s**35 + 
     . ((1.010269744744181502d38,-1.122650466687026354d38)*
     . logs**2)/s**35 + 
     . ((1.191169140917756132d37,1.364502255405617969d37)*
     . logs**3)/s**35 - 
     . (1.085836394039219813d36*logs**4)/s**35 - 
     . (7.37972246843157632d36,1.0083076830678389991d38)/
     . s**34 + ((4.724138577456954649d37,
     . 2.356082029518649839d37)*logs)/s**34 - 
     . ((6.512085791179734576d36,-7.231661004987176079d36)*
     . logs**2)/s**34 - 
     . ((7.673030638057417605d35,8.79256187063146727d35)*
     . logs**3)/s**34 + 
     . (6.996898420761599863d34*logs**4)/s**34 + 
     . (4.72995250694990414d35,6.502034980146665643d36)/
     . s**33 - ((3.046220725749253754d36,
     . 1.520584619292984457d36)*logs)/s**33 + 
     . ((4.201742887446560712d35,-4.662724383474072665d35)*
     . logs**2)/s**33 + 
     . ((4.947304226033391998d34,5.67119133001172996d34)*
     . logs**3)/s**33 - 
     . (4.512990666956335513d33*logs**4)/s**33 - 
     . (2.50930382512575544d34,4.197043237282186942d35)/
     . s**32 + ((1.966241696579343672d35,
     . 9.82409446961492129d34)*logs)/s**32 - 
     . ((2.713897638038048412d34,-3.009371730727411055d34)*
     . logs**2)/s**32 - 
     . ((3.193042576975197871d33,3.661660083405853595d33)*
     . logs**3)/s**32 + 
     . (2.913856510981616788d32*logs**4)/s**32 + 
     . (2.28946539382245871d33,2.712093646139500414d34)/
     . s**31 - ((1.27051060858242805d34,
     . 6.35430150161988277d33)*logs)/s**31 + 
     . ((1.754862014144335982d33,-1.944353232561803077d33)*
     . logs**2)/s**31 + 
     . ((2.063022853859443373d32,2.3667725330833584d32)*
     . logs**3)/s**31 - 
     . (1.883417739071714385d31*logs**4)/s**31 - 
     . (1.24972095585604727d32,1.75454782676897073d33)/
     . s**30 + ((8.21897423904697487d32,
     . 4.115014892448749872d32)*logs)/s**30 - 
     . ((1.136088473297679719d32,-1.257678193387972327d32)*
     . logs**2)/s**30 - 
     . ((1.334438008643869817d31,1.531591028257236391d31)*
     . logs**3)/s**30 + 
     . (1.218801414711689595d30*logs**4)/s**30 + 
     . (8.02891553548788246d30,1.1364770599821612161d32)/
     . s**29 - ((5.323415542115405601d31,
     . 2.668345816469096173d31)*logs)/s**29 + 
     . ((7.364425700554827311d30,-8.145056794833154797d30)*
     . logs**2)/s**29 + 
     . ((8.642173671079507835d29,9.923697240939449015d29)*
     . logs**3)/s**29 - 
     . (7.897027348214583822d28*logs**4)/s**29 - 
     . (5.16146310414486774d29,7.371072217225659034d30)/
     . s**28 + ((3.452518168275705609d30,
     . 1.732699130448441483d30)*logs)/s**28 - 
     . ((4.780412187226015735d29,-5.281873551432816735d29)*
     . logs**2)/s**28 - 
     . ((5.604241896645847062d28,6.438568252620913432d28)*
     . logs**3)/s**28 + 
     . (5.123649819195827346d27*logs**4)/s**28 + 
     . (3.32020200912468263d28,4.787616414586500671d29)/
     . s**27 - ((2.242324178045300599d29,
     . 1.126841700283573373d29)*logs)/s**27 + 
     . ((3.107697094207644239d28,-3.430004879240580612d28)*
     . logs**2)/s**27 + 
     . ((3.639348209069719604d27,4.183460340995518531d27)*
     . logs**3)/s**27 - 
     . (3.329091962491714039d26*logs**4)/s**27 - 
     . (2.13714138017750536d27,3.114412743339245352d28)/
     . s**26 + ((1.458568659304264856d28,
     . 7.34033220361465529d27)*logs)/s**26 - 
     . ((2.023540155303898161d27,-2.230812576427080733d27)*
     . logs**2)/s**26 - 
     . ((2.36696565766624299d26,2.722472629240107332d26)*
     . logs**3)/s**26 + 
     . (2.166474881879759761d25*logs**4)/s**26 + 
     . (1.37650267760937735d26,2.029349033527627621d27)/
     . s**25 - ((9.503350960717852362d26,
     . 4.790081682082213267d26)*logs)/s**25 + 
     . ((1.319910492896809527d26,-1.453275152499274536d26)*
     . logs**2)/s**25 + 
     . ((1.541972827952583696d25,1.774721858807494141d25)*
     . logs**3)/s**25 - 
     . (1.412278782212247196d24*logs**4)/s**25 - 
     . (8.87133942564935539d24,1.3247195765756548994d26)/
     . s**24 + ((6.203126399887485229d25,
     . 3.131944995909248013d25)*logs)/s**24 - 
     . ((8.625898014621757592d24,-9.48442355105450944d24)*
     . logs**2)/s**24 - 
     . ((1.006328593685008218d24,1.15904674482612889d24)*
     . logs**3)/s**24 + 
     . (9.223400935682453909d22*logs**4)/s**24 + 
     . (5.72079267794136864d23,8.66461362794329608d24)/
     . s**23 - ((4.056948776892922564d24,
     . 2.052148326807164989d24)*logs)/s**23 + 
     . ((5.648959651957664673d23,-6.201869922592645977d23)*
     . logs**2)/s**23 + 
     . ((6.580388363957132677d22,7.584892164627452444d22)*
     . logs**3)/s**23 - 
     . (6.035865404097225111d21*logs**4)/s**23 - 
     . (3.69109390128509645d22,5.679552089902472609d23)/
     . s**22 + ((2.659038459249421454d23,
     . 1.347776661604001128d23)*logs)/s**22 - 
     . ((3.707877524807125411d22,-4.064089335221606114d22)*
     . logs**2)/s**22 - 
     . ((4.312132712450489784d21,4.974624397086119167d21)*
     . logs**3)/s**22 + 
     . (3.958680314108977207d20*logs**4)/s**22 + 
     . (2.38258926659187486d21,3.731748915136940408d22)/
     . s**21 - ((1.746944900882302257d22,
     . 8.87456326007329178d21)*logs)/s**21 + 
     . ((2.439928537003343642d21,-2.669469231472716244d21)*
     . logs**2)/s**21 + 
     . ((2.832394824137371542d20,3.270627480004023121d20)*
     . logs**3)/s**21 - 
     . (2.60268265227414675d19*logs**4)/s**21 - 
     . (1.5384454477913863d20,2.458401190667081196d21)/
     . s**20 + ((1.1507241938056432967d21,
     . 5.860281585582525381d20)*logs)/s**20 - 
     . ((1.610060845483634334d20,-1.757981529796311423d20)*
     . logs**2)/s**20 - 
     . ((1.865276335542233661d19,2.15612951110564709d19)*
     . logs**3)/s**20 + 
     . (1.715793348193876875d18*logs**4)/s**20 + 
     . (9.9350199732802719d18,1.624283078061598907d20)/
     . s**19 - ((7.601977532803867996d19,
     . 3.882184816826226842d19)*logs)/s**19 + 
     . ((1.065761255606026763d19,-1.161062644266485746d19)*
     . logs**2)/s**19 + 
     . ((1.231925727162387049d18,1.425685635914754402d18)*
     . logs**3)/s**19 - 
     . (1.13452458125472675d17*logs**4)/s**19 - 
     . (6.41477516556527528d17,1.0766837624753335945d19)/
     . s**18 + ((5.0384059230566967d18,
     . 2.581014015529228511d18)*logs)/s**18 - 
     . ((7.07936533002027792d17,-7.692985255365740093d17)*
     . logs**2)/s**18 - 
     . ((8.162510870163495145d16,9.458749971978053772d16)*
     . logs**3)/s**18 + 
     . (7.52703406755316875d15*logs**4)/s**18 + 
     . (4.13931304214724113d16,7.163227384477780625d17)/
     . s**17 - ((3.351555787325574083d17,
     . 1.722917354323430387d17)*logs)/s**17 + 
     . ((4.721082664599224844d16,-5.115699958615985034d16)*
     . logs**2)/s**17 + 
     . ((5.427926238591589483d15,6.29927157342971323d15)*
     . logs**3)/s**17 - 
     . (5.012801043948d14*logs**4)/s**17 - 
     . (2.66758371892232546d15,4.785587228679112644d16)/
     . s**16 + ((2.238704714529339948d16,
     . 1.15543225686685277d16)*logs)/s**16 - 
     . ((3.162557958748103681d15,-3.415807206712906938d15)*
     . logs**2)/s**16 - 
     . ((3.624284010648524476d14,4.21324644477314351d14)*
     . logs**3)/s**16 + 
     . (3.35279499075d13*logs**4)/s**16 + 
     . (1.71514823967719658d14,3.212362636059668752d15)/
     . s**15 - ((1.502447385147976143d15,
     . 7.78989781227297891d14)*logs)/s**15 + 
     . ((2.129483733202159441d14,-2.291452073844003596d14)*
     . logs**2)/s**15 + 
     . ((2.431306162736319606d13,2.831948913496351605d13)*
     . logs**3)/s**15 - 
     . (2.253593340833333333d12*logs**4)/s**15 - 
     . (1.09842215583353048d13,2.168165790112079669d14)/
     . s**14 + ((1.0138347152862663488d14,
     . 5.28445944312780762d13)*logs)/s**14 - 
     . ((1.442473543316400429d13,-1.545487329674502984d13)*
     . logs**2)/s**14 - 
     . ((1.639812986690605387d12,1.914397465523533685d12)*
     . logs**3)/s**14 + 
     . (1.523429098403333333d11*logs**4)/s**14 + 
     . (6.98812344950333d11,1.472763539507376888d13)/
     . s**13 - ((6.884799055331308323d12,
     . 3.610969415928374136d12)*logs)/s**13 + 
     . ((9.83991443797761738d11,-1.04891722982867273d12)*
     . logs**2)/s**13 + 
     . ((1.112935746809939394d11,1.302803568220174152d11)*
     . logs**3)/s**13 - 
     . (1.0367381388d10*logs**4)/s**13 - 
     . (4.39630708415457732d10,1.0079674948361135088d12)/
     . s**12 + ((4.710506357747079367d11,
     . 2.488918738776181091d11)*logs)/s**12 - 
     . ((6.768710288458754933d10,-7.171742191567876732d10)*
     . logs**2)/s**12 - 
     . ((7.609454802458201058d9,8.936464385183734265d9)*
     . logs**3)/s**12 + 
     . (7.111412403333333333d8*logs**4)/s**12 + 
     . (2.71217206007600365d9,6.961158163970042242d10)/
     . s**11 - ((3.251910520020264311d10,
     . 1.733662141989446906d10)*logs)/s**11 + 
     . ((4.703442434655246238d9,-4.947037242188315857d9)*
     . logs**2)/s**11 + 
     . ((5.24896953835978836d8,6.188687247357156693d8)*
     . logs**3)/s**11 - 
     . (4.924800833333333333d7*logs**4)/s**11 - 
     . (1.61336458635402239d8,4.860702654085650417d9)/
     . s**10 + ((2.269638684424798654d9,
     . 1.223414277984951838d9)*logs)/s**10 - 
     . ((3.309433195590737293d8,-3.449344276082628887d8)*
     . logs**2)/s**10 - 
     . ((3.659867946428571429d7,4.33636390169489353d7)*
     . logs**3)/s**10 + (3.45076875d6*logs**4)/s**10 + 
     . (8.8954459620383815d6,3.440933669446626882d8)/
     . s**9 - ((1.605781299742173486d8,
     . 8.77735373074554163d7)*logs)/s**9 + 
     . ((2.365712227424048106d7,-2.437448858008287587d7)*
     . logs**2)/s**9 + 
     . ((2.586213561904761905d6,3.083636552316368733d6)*
     . logs**3)/s**9 - (245388.d0*logs**4)/s**9 - 
     . (401589.59152879774d0,2.479020653406019903d7)/s**8 + 
     . ((1.1560457785814812782d7,6.435235608998560566d6)*
     . logs)/s**8 - ((1.726402171061810018d6,
     . -1.752052399899351894d6)*logs**2)/s**8 - 
     . ((185898.5333333333333d0,223518.0341176066093d0)*
     . logs**3)/s**8 + (17787.d0*logs**4)/s**8 + 
     . (5377.825616667875d0,1.828004414692711782d6)/s**7 - 
     . ((851643.6960419200641d0,485974.9506400644811d0)*logs)/
     . s**7 + ((129575.2621037709931d0,
     . -128806.5554342429587d0)*logs**2)/s**7 + 
     . ((13666.8d0,16625.30832279718582d0)*logs**3)/s**7 - 
     . (1323.d0*logs**4)/s**7 + 
     . (2281.85424851025825d0,-139193.42460242902616d0)/s**6 + 
     . ((64764.13982076700774d0,38299.86174110989389d0)*logs)/
     . s**6 - ((10125.700779611959342d0,
     . -9767.735158786265477d0)*logs**2)/s**6 - 
     . ((1036.388888888888889d0,1282.817000215832239d0)*
     . logs**3)/s**6 + 
     . (102.0833333333333333d0*logs**4)/s**6 - 
     . (523.84510540027636d0,-11108.711278295326822d0)/s**5 - 
     . ((5159.014235266360678d0,3225.963021833698866d0)*logs)/
     . s**5 + ((842.4147745261463409d0,
     . -774.9261878854823322d0)*logs**2)/s**5 + 
     . ((82.22222222222222222d0,104.71975511965977462d0)*
     . logs**3)/s**5 - 
     . (8.333333333333333333d0*logs**4)/s**5 + 
     . (98.6897364340948106d0,-953.9546570290917527d0)/s**4 + 
     . ((441.8276599186782822d0,305.19640521651262d0)*logs)/
     . s**4 - ((78.18232970735317068d0,
     . -65.97344572538565801d0)*logs**2)/s**4 - 
     . ((7.d0,9.424777960769379715d0)*logs**3)/s**4 + 
     . (0.75d0*logs**4)/s**4 - 
     . (21.90930813735953443d0,-92.5824518157202828d0)/s**3 - 
     . ((42.62938223486401871d0,36.83413818781412648d0)*logs)/
     . s**3 + ((9.152203300817018964d0,
     . -6.283185307179586477d0)*logs**2)/s**3 + 
     . ((0.6666666666666666667d0,1.0471975511965977462d0)*
     . logs**3)/s**3 - 
     . (0.08333333333333333333d0*logs**4)/s**3 + 
     . (4.802809349593175725d0,-9.440932840407697318d0)/s**2 + 
     . ((3.005142257898985713d0,6.459640975062462537d0)*logs)/
     . s**2 - (1.850550825204254741d0*logs**2)/s**2 - 
     . ((0d0,0.2617993877991494365d0)*logs**3)/s**2 + 
     . (0.02083333333333333333d0*logs**4)/s**2

==> elliptic_routine/seriesexpansions/seriesMI1_in_x.f <==
c------ series in x=0
        MI1x0 = 0.01736111111111111111d0 
     . - 0.010416666666666666667d0*logx + 
     . 0.0026736111111111111111d0*x - 
     . 0.0010416666666666666667d0*logx*x + 
     . 0.00021913973922902494331d0*x**2 - 
     . 0.00011160714285714285714d0*logx*x**2 + 
     . 0.000030192761260882954005d0*x**3 - 
     . 0.000013778659611992945326d0*logx*x**3 + 
     . 3.4049403205998925095d-6*x**4 - 
     . 1.9415383998717332051d-6*logx*x**4 + 
     . 5.9063647168250897855d-7*x**5 - 
     . 3.0351592851592851593d-7*logx*x**5 + 
     . 8.3486269645307366845d-8*x**6 - 
     . 5.1212290795624128957d-8*logx*x**6 + 
     . 1.651751307254477031d-8*x**7 - 
     . 9.1366512935140386121d-9*logx*x**7 + 
     . 2.6638701960453420102d-9*x**8 - 
     . 1.6994744161926824466d-9*logx*x**8 + 
     . 5.6309785807006111155d-10*x**9 - 
     . 3.2646726192565580953d-10*logx*x**9 + 
     . 9.8520483456954427045d-11*x**10 - 
     . 6.4345516127487497271d-11*logx*x**10 + 
     . 2.1622866574480031893d-11*x**11 - 
     . 1.2951330492076767704d-11*logx*x**11 + 
     . 3.9985124952847219438d-12*x**12 - 
     . 2.6528779530319157951d-12*logx*x**12 + 
     . 8.9896139202435569135d-13*x**13 - 
     . 5.5153303280558309161d-13*logx*x**13 + 
     . 1.730711897618223174d-13*x**14 - 
     . 1.1613714471278581796d-13*logx*x**14 + 
     . 3.956711054338837148d-14*x**15 - 
     . 2.47281189434733102d-14*logx*x**15 + 
     . 7.8552276137328574486d-15*x**16 - 
     . 5.3166894677444497095d-15*logx*x**16 + 
     . 1.8180419248142063527d-15*x**17 - 
     . 1.1530144563870197412d-15*logx*x**17 + 
     . 3.6978332172955661558d-16*x**18 - 
     . 2.5197910369509963332d-16*logx*x**18 + 
     . 8.6391158206071635828d-17*x**19 - 
     . 5.5448142798218546209d-17*logx*x**19 + 
     . 1.791942579446072438d-17*x**20 - 
     . 1.2277482148908460895d-17*logx*x**20 + 
     . 4.2175276496373664665d-18*x**21 - 
     . 2.7338818316849416195d-18*logx*x**21 + 
     . 8.8908477916800728204d-19*x**22 - 
     . 6.1189983714501204101d-19*logx*x**22 + 
     . 2.1050856304730330512d-19*x**23 - 
     . 1.3760084964551046365d-19*logx*x**23 + 
     . 4.4984315324490934452d-20*x**24 - 
     . 3.1076738668002935756d-20*logx*x**24 + 
     . 1.0703421638476575861d-20*x**25 - 
     . 7.0465465838730908895d-21*logx*x**25 + 
     . 2.3139078456491254154d-21*x**26 - 
     . 1.6036644430997496543d-21*logx*x**26 + 
     . 5.5283408592946507286d-22*x**27 - 
     . 3.662105953742666095d-22*logx*x**27 + 
     . 1.2071389330117276011d-22*x**28 - 
     . 8.389280775811665615d-23*logx*x**28 + 
     . 2.8941645239276623362d-23*x**29 - 
     . 1.9275325895868999261d-23*logx*x**29 + 
     . 6.3747884595914996419d-24*x**30 - 
     . 4.4409700115638767278d-24*logx*x**30 + 
     . 1.5329754629920725539d-24*x**31 - 
     . 1.025833811411390809d-24*logx*x**31 +
     . 3.402519006142807351d-25*x**32 - 
     . 2.3753641917587677303d-25*logx*x**32 + 
     . 8.2035434224213425061d-26*x**33 - 
     . 5.5128297511009968373d-26*logx*x**33 + 
     . 1.8332033808251183678d-26*x**34 - 
     . 1.2821910838420777504d-26*logx*x**34 + 
     . 4.4299896877465270627d-27*x**35 - 
     . 2.9882173725016385389d-27*logx*x**35 + 
     . 9.9595131465790863297d-28*x**36 - 
     . 6.9775774169706242968d-28*logx*x**36 + 
     . 2.4116003205841458558d-28*x**37 - 
     . 1.6322467876681359928d-28*logx*x**37 + 
     . 5.4512759642630800094d-29*x**38 - 
     . 3.8248530586888536934d-29*logx*x**38 + 
     . 1.3223415113662384695d-29*x**39 - 
     . 8.977463733209938823d-30*logx*x**39 + 
     . 3.0037543077783695929d-30*x**40 - 
     . 2.1104133736572340176d-30*logx*x**40 + 
     . 7.2980413851474577492d-31*x**41 - 
     . 4.9684839614701548014d-31*logx*x**41 + 
     . 1.6651659170534597444d-31*x**42 - 
     . 1.1713658529307267488d-31*logx*x**42 + 
     . 4.0515970514640265445d-32*x**43 - 
     . 2.7653202032794174888d-32*logx*x**43 + 
     . 9.2818945017666959937d-33*x**44 - 
     . 6.5366657890585097396d-33*logx*x**44 + 
     . 2.2613741262056294993d-33*x**45 - 
     . 1.5470367678872176456d-33*logx*x**45 + 
     . 5.1998712378280625414d-34*x**46 - 
     . 3.6656887211883029751d-34*logx*x**46 + 
     . 1.2683636233935251823d-34*x**47 - 
     . 8.6956021450683265072d-35*logx*x**47 + 
     . 2.9264600652039771489d-35*x**48 - 
     . 2.0649651764638709546d-35*logx*x**48 + 
     . 7.1460201294661891572d-36*x**49 - 
     . 4.908806115402212035d-36*logx*x**49 + 
     . 1.6539637237280027851d-36*x**50 - 
     . 1.1680765533360320945d-36*logx*x**50 + 
     . 4.0427669334178319543d-37*x**51 - 
     . 2.782160977386997632d-37*logx*x**51 + 
     . 9.3842748335404403459d-38*x**52 - 
     . 6.6327391997013161842d-38*logx*x**52 + 
     . 2.2958837446122455332d-38*x**53 - 
     . 1.5826627727195203577d-38*logx*x**53 + 
     . 5.3436832061444256517d-39*x**54 - 
     . 3.779675841636764955d-39*logx*x**54 + 
     . 1.3084456209111318679d-39*x**55 - 
     . 9.0339584266284410784d-40*logx*x**55 + 
     . 3.0530465554910864847d-40*x**56 - 
     . 2.1609581492229376822d-40*logx*x**56 + 
     . 7.4814702628222988277d-41*x**57 - 
     . 5.1730584884611370349d-41*logx*x**57 + 
     . 1.7497584268218497535d-41*x**58 - 
     . 1.239281102664326664d-41*logx*x**58 + 
     . 4.2908748375627366466d-42*x**59 -
     . 2.9710016000888091663d-42*logx*x**59
     
     
c----- series in x=2     
       MI1x2= 0.01482638832796595762d0-0.006425971871080593897d0*t + 
     . 0.001046959793401406663d0*t**2+0.00008575515519605605346d0*t**3- 
     . 0.00002208281296190422913d0*t**4 - 6.022871076244579857d-6*t**5 + 
     . 2.685624865256907101d-7*t**6 + 3.485119955804627045d-7*t**7 + 
     . 3.564435275280689548d-8*t**8 - 1.501617409044512254d-8*t**9 - 
     . 4.388436650904910962d-9*t**10 + 2.864142524124282039d-10*t**11 + 
     . 3.180208451435096001d-10*t**12 + 2.607064690009794384d-11*t**13 - 
     . 1.685868334165019129d-11*t**14 - 3.829445902459949591d-12*t**15 + 
     . 6.154933901581086283d-13*t**16 + 3.152997484227131084d-13*t**17 - 
     . 6.062345059580413544d-15*t**18 - 2.088020791480301254d-14*t**19 - 
     . 1.454105138983230719d-15*t**20 + 1.263020466606282204d-15*t**21 + 
     . 1.899026754898779313d-16*t**22 - 7.552562936125741223d-17*t**23 - 
     . 1.853861127981389933d-17*t**24 + 4.475018507568772902d-18*t**25 + 
     . 1.718735075856863234d-18*t**26 - 2.342214312500636426d-19*t**27 - 
     . 1.537417909226346403d-19*t**28 + 7.309496706215958306d-21*t**29 + 
     . 1.291658656586316515d-20*t**30 + 4.095691609995642063d-22*t**31 - 
     . 1.005040429643378255d-21*t**32 - 1.089075141070135253d-22*t**33 + 
     . 7.259715295871951456d-23*t**34 + 1.399110286815030446d-23*t**35 - 
     . 4.890072683648312124d-24*t**36 - 1.473542153105327672d-24*t**37 + 
     . 3.022807037956256377d-25*t**38 + 1.42072200261143461d-25*t**39 - 
     . 1.580511391117578431d-26*t**40
     
c------- series in x=4    

        MI1x4= 0.01017166889601173455d0 - 0.00453470434411976528d0*t + 
     . 0.001138609947249914907d0*t**2 - 0.00002250425309942595825d0*t**3 - 
     . 0.00003709619008936978402d0*t**4 + 4.804939801871914117d-7*t**5 + 
     . 1.974146306460710664d-6*t**6 + 3.485574803113977575d-8*t**7 - 
     . 1.190313380687759599d-7*t**8 - 6.730605943322828673d-9*t**9 + 
     . 7.432694415294761289d-9*t**10 + 7.260833199277964497d-10*t**11 - 
     . 4.594944341676440519d-10*t**12 - 6.378221149362604851d-11*t**13 + 
     . 2.732747310105189976d-11*t**14 + 4.861422957946689619d-12*t**15 - 
     . 1.531495554747201615d-12*t**16 - 3.205907434101067181d-13*t**17 + 
     . 7.990352652144762956d-14*t**18 + 1.72280250426029039d-14*t**19 - 
     . 3.930853279583852187d-15*t**20 - 5.809029842403896627d-16*t**21 + 
     . 1.991639809844278853d-16*t**22 - 1.657874144937288465d-17*t**23 - 
     . 1.264590786420820536d-17*t**24 + 5.48843350220131982d-18*t**25 + 
     . 1.085238475507443058d-18*t**26 - 6.523647599155947595d-19*t**27 - 
     . 1.031660034840517923d-19*t**28 + 5.801898088709463215d-20*t**29 + 
     . 8.962856412472376901d-21*t**30 - 4.288766990195913667d-21*t**31 - 
     . 6.328189246935901892d-22*t**32 + 2.704249674826746067d-22*t**33 + 
     . 2.912188675817635858d-23*t**34 - 1.458786305821822355d-23*t**35 + 
     . 4.376186193668205382d-25*t**36 + 6.817168420036631998d-25*t**37 - 
     . 2.983497595085015096d-25*t**38 - 3.074502549784587881d-26*t**39 + 
     . 4.341573105347253268d-26*t**40
     
c------- series in x=8
        MI1x8=    0.006484210657086863683d0 - 
     . 0.002290066408876160943d0*t + 
     . 0.0008408717765410922439*t**2 - 0.0001355276666670830634*t**3 - 
     . 7.896951862292147076d-6*t**4 + 7.155898990167547307d-6*t**5 - 
     . 4.835479345933435519d-7*t**6 - 3.474883639888772707d-7*t**7 + 
     . 6.98567298595391507d-8*t**8 + 1.362266965829013411d-8*t**9 - 
     . 5.970694734552201425d-9*t**10 - 2.441702087312606005d-10*t**11 + 
     . 4.164541702653522779d-10*t**12 - 2.458715701026581163d-11*t**13 - 
     . 2.517997137718677217d-11*t**14 + 3.753557999379366102d-12*t**15 + 
     . 1.358091388813926426d-12*t**16 - 3.365797640540649743d-13*t**17 - 
     . 6.882664025368305455d-14*t**18 + 2.501997652676706044d-14*t**19 + 
     . 3.709152509691387933d-15*t**20 - 1.753003120654483095d-15*t**21 - 
     . 2.47709757554928881d-16*t**22 + 1.283914200900494186d-16*t**23 + 
     . 2.016815980764524043d-17*t**24 - 1.042795994808882699d-17*t**25 - 
     . 1.715571939226236201d-18*t**26 + 9.203140598607214495d-19*t**27 + 
     . 1.383032658387371522d-19*t**28 - 8.337973336203239041d-20*t**29 - 
     . 1.038237214245240257d-20*t**30 + 7.476022731052871607d-21*t**31 + 
     . 7.448184085054312011d-22*t**32 - 6.591409836250198211d-22*t**33 - 
     . 5.342156369244081955d-23*t**34 + 5.775291768282367779d-23*t**35 + 
     . 3.97595841343640541d-24*t**36 - 5.09577263516659343d-24*t**37 - 
     . 3.076598514110230595d-25*t**38 + 4.55829653439925984d-25*t**39 + 
     . 2.400670497676857206d-26*t**40 
     
c------- series in x=16     
        MI1x16= 0.003814982090365316148 + 0.003145691998711273564*t + 
     . 0.000970031977318815861*t**2 + 0.0000850988666625289358*t**3 - 
     . 0.00002170195399657587233*t**4 - 4.242935505298458591d-6*t**5 + 
     . 7.13426673236888498d-7*t**6 + 2.221302044598020499d-7*t**7 - 
     . 2.077845332378731739d-8*t**8 - 1.172323133320014379d-8*t**9 + 
     . 1.497565257779726376d-10*t**10 + 5.79678379228668285d-10*t**11 + 
     . 4.644671412441595577d-11*t**12 - 2.399175771375324174d-11*t**13 - 
     . 5.06243501809615988d-12*t**14 + 6.06122557836257482d-13*t**15 + 
     . 3.443570360413238452d-13*t**16 + 1.613300258247597494d-14*t**17 - 
     . 1.631803825571333112d-14*t**18 - 3.421354260183278055d-15*t**19 + 
     . 3.726369836474053795d-16*t**20 + 2.590821923959807844d-16*t**21 + 
     . 2.236837407777984662d-17*t**22 - 1.154305665038693252d-17*t**23 - 
     . 3.414740488759239632d-18*t**24 + 8.86176437451124444d-20*t**25 + 
     . 2.289197652383145155d-19*t**26 + 3.729305548785786098d-20*t**27 - 
     . 7.51484865937379599d-21*t**28 - 3.844369023785846078d-21*t**29 - 
     . 2.566309217719462889d-22*t**30 + 2.021894428264155699d-22*t**31 + 
     . 5.69231063806729448d-23*t**32 - 2.172693098621823426d-24*t**33 - 
     . 4.266038608727814461d-24*t**34 - 7.13654554301821532d-25*t**35 + 
     . 1.462123794563120903d-25*t**36 + 7.88709368156750425d-26*t**37 + 
     . 6.08805998438412917d-27*t**38 - 4.22509971226412935d-27*t**39 - 
     . 1.300965583218334333d-27*t**40 + 2.597726743735130589d-29*t**41 + 
     . 9.72435441493806828d-29*t**42 + 1.855365500293506483d-29*t**43 - 
     . 3.020278550123006623d-30*t**44 - 1.964708557061047636d-30*t**45 - 
     . 1.993255412298500775d-31*t**46 + 9.92671821765945719d-32*t**47 + 
     . 3.556951048822058737d-32*t**48 + 3.917612639896049972d-34*t**49 - 
     . 2.507045807010100575d-33*t**50

c------- series in x=32     
       MI1x32= 0.002067999992630221623d0 + 0.000973553504093739757d0*t - 
     . 0.0000568047860630233424d0*t**2-0.0000780408980207380279d0*t**3+ 
     . 0.00001007988654923981353d0*t**4 + 6.87808971756068919d-6*t**5 - 
     . 1.330168029577309767d-6*t**6 - 5.77913364723961623d-7*t**7 + 
     . 1.509383018875839574d-7*t**8 + 4.683896777329795633d-8*t**9 - 
     . 1.576281991703420497d-8*t**10 - 3.7105786592012683d-9*t**11 + 
     . 1.569158785166928529d-9*t**12 + 2.895783083966329033d-10*t**13 - 
     . 1.518002356466333944d-10*t**14 - 2.235303806014117189d-11*t**15 + 
     . 1.443053343725304303d-11*t**16 + 1.709984366257495973d-12*t**17 - 
     . 1.357153688775958471d-12*t**18 - 1.297558848191978545d-13*t**19 + 
     . 1.268199548234984892d-13*t**20 + 9.77225821453596445d-15*t**21 - 
     . 1.180923634765217753d-14*t**22 - 7.3104618190205856d-16*t**23 + 
     . 1.09806147566935584d-15*t**24 + 5.44084496806472029d-17*t**25 - 
     . 1.021089975884218083d-16*t**26 - 4.041107126581015857d-18*t**27 + 
     . 9.50692772856561872d-18*t**28 + 3.011902914332713251d-19*t**29 - 
     . 8.87055210599405333d-19*t**30 - 2.272857815459172248d-20*t**31 + 
     . 8.30053137815632282d-20*t**32 + 1.759094345610029676d-21*t**33 - 
     . 7.79374948314190459d-21*t**34 - 1.418338284262162767d-22*t**35 + 
     . 7.34601116129265148d-22*t**36 + 1.208556888219455589d-23*t**37 - 
     . 6.95256299932857852d-23*t**38 - 1.096047599722853588d-24*t**39 + 
     . 6.60843513079121284d-24*t**40

c------- series in x=64     
       MI1x64=0.001035999778745465522d0 + 0.000816876261901389111d0*t + 
     . 0.0001758723936206439632*t**2 - 0.00003825493167826772447*t**3 - 
     . 0.00002155336239440065611*t**4 + 5.40905095466405579d-7*t**5 + 
     . 1.98605626473452543d-6*t**6 + 2.193781816279075605d-7*t**7 - 
     . 1.396931517820856839d-7*t**8 - 3.785260205912733965d-8*t**9 + 
     . 6.2851688716110706d-9*t**10 + 4.040640667758592989d-9*t**11 + 
     . 7.77271268175581185d-11*t**12 - 3.197223007888487262d-10*t**13 - 
     . 5.5046709954306017d-11*t**14 + 1.759704183204902112d-11*t**15 + 
     . 7.24221960073928214d-12*t**16 - 2.861503258416931696d-13*t**17 - 
     . 6.35255808639237882d-13*t**18 - 7.94538702317731599d-14*t**19 + 
     . 3.868354795571640374d-14*t**20 + 1.282582415300092097d-14*t**21 - 
     . 1.014613735567545687d-15*t**22 - 1.211465471921436369d-15*t**23 - 
     . 1.21678080965867958d-16*t**24 + 7.77080028319017917d-17*t**25 + 
     . 2.314721702415304226d-17*t**26 - 2.32557291888989933d-18*t**27 - 
     . 2.280187554154577902d-18*t**28 - 2.085471577318468112d-19*t**29 + 
     . 1.483429365799305363d-19*t**30 + 4.308420133263875393d-20*t**31 - 
     . 4.375225335282224158d-21*t**32 - 4.275535283090786008d-21*t**33 - 
     . 4.148183101657091823d-22*t**34 + 2.716229064895352529d-22*t**35 + 
     . 8.32470979899463672d-23*t**36 - 6.74895951282978841d-24*t**37 - 
     . 8.01631513317916042d-24*t**38 - 9.47545914873277792d-25*t**39 + 
     . 4.749143253012970197d-25*t**40

c------- series in x=128     
       MI1x128=0.0004826867031565003171d0 + 0.000485906809404245081d0*t+ 
     . 0.0001893329982591961206d0*t**2 + 
     . 0.00002063524448459776895d0*t**3 - 
     . 9.96592429422735041d-6*t**4 - 4.047549737328561414d-6*t**5 - 
     . 1.787714225986270745d-7*t**6 + 2.586595752294352447d-7*t**7 + 
     . 7.16838623926752608d-8*t**8 - 1.893052607757516653d-9*t**9 - 
     . 5.40725237726672729d-9*t**10 - 1.120779624189268331d-9*t**11 + 
     . 1.062161723055698152d-10*t**12 + 1.007814953071960041d-10*t**13 + 
     . 1.677046423926190245d-11*t**14 - 2.754554455539051094d-12*t**15 - 
     . 1.786852510389033825d-12*t**16 - 2.487875618733350131d-13*t**17 + 
     . 5.87364978624151721d-14*t**18 + 3.098744027922407439d-14*t**19 + 
     . 3.706906274576602796d-15*t**20 - 1.148767811533638182d-15*t**21 - 
     . 5.31534590751125126d-16*t**22 - 5.57941883856128239d-17*t**23 + 
     . 2.140522434041881388d-17*t**24 + 9.05884500870054944d-18*t**25 + 
     . 8.51791374200617879d-19*t**26 - 3.861672230596860273d-19*t**27 - 
     . 1.53637622220745157d-19*t**28 - 1.324385465269180792d-20*t**29 + 
     . 6.79393985451852024d-21*t**30 + 2.593355361769575406d-21*t**31 + 
     . 2.106283348420941519d-22*t**32 - 1.168662408923904707d-22*t**33 - 
     . 4.353467003011286885d-23*t**34 - 3.440896769961141146d-24*t**35 + 
     . 1.964653395275006509d-24*t**36 + 7.25739724950554128d-25*t**37 + 
     . 5.79330621308512205d-26*t**38 - 3.217422300620676927d-26*t**39 - 
     . 1.198804048682074575d-26*t**40
     
     
c------- series in x=oo     
       MI1xoo= t**2*(-0.012947714465782659d0 - 
     . 0.0061527445986242145d0*t - 
     . 0.0020548189079527538d0*t**2 - 0.00057322904970509204d0*t**3 - 
     . 0.00015001590504765267d0*t**4 - 0.00003783975281747372d0*t**5 - 
     . 8.7228829125308815d-6*t**6 - 1.6818739579993621d-6*t**7 - 
     . 2.1902536262856075d-7*t**8 + 1.4495461406741718d-8*t**9 + 
     . 2.9456376679361104d-8*t**10 + 1.8853461472208785d-8*t**11 + 
     . 1.03745804243515396d-8*t**12 + 5.4570894350140931d-9*t**13 + 
     . 2.8168809297517859d-9*t**14 + 1.4433913600445824d-9*t**15 + 
     . 7.3929471545797243d-10*t**16 + 3.8003335355281106d-10*t**17 + 
     . 1.9646628741355123d-10*t**18 + 1.022350003181581d-10*t**19 + 
     . 5.3563136652555281d-11*t**20 + 2.8252238006517621d-11*t**21 + 
     . 1.4998640966391261d-11*t**22 + 8.0116347933778934d-12*t**23 + 
     . 4.3043476271890485d-12*t**24 + 2.3251854243618787d-12*t**25 + 
     . 1.26248060418886327d-12*t**26 + 6.8876277674933174d-13*t**27 + 
     . 3.7745274536889483d-13*t**28 + 0.000016130018251666936d0*t**29 + 
     . 0.00026541502410601171d0*t**30 + 0.0022048489331942184d0*t**31 + 
     . 0.0123256651576290923d0*t**32 + 0.052150194579647934d0*t**33 + 
     . 0.17808757254515503d0*t**34 + 0.51117200823015175d0*t**35 + 
     . 1.26820872988168722d0*t**36 + 2.7756468451213496d0*t**37 + 
     . 5.4429708772640523d0*t**38 + 
     . logx**3*t*(0.000162760416666666667d0 + 0.0001373291015625d0*t + 
     .  0.000068240695529513889d0*t**2 + 
     .  0.0000249048074086507161d0*t**3 + 
     .  7.2727048838580096d-6*t**4 + 1.77881576948695713d-6*t**5 + 
     .  3.7491363448598397d-7*t**6 + 6.9436536823222586d-8*t**7 + 
     .  1.14662540523153255d-8*t**8 + 1.70777488235563353d-9*t**9 + 
     .  2.31593199310631477d-10*t**10 + 2.88233897555495756d-11*t**11 + 
     .  3.3142128032171052d-12*t**12 + 3.5407611519823882d-13*t**13 + 
     .  3.5322728686800966d-14*t**14 + 3.305056173651347d-15*t**15 + 
     .  2.91162749002404488d-16*t**16 + 2.4227849261668431d-17*t**17 + 
     .  1.90993138356801079d-18*t**18 + 1.4312027314579048d-19*t**19 + 
     .  1.02226331692069073d-20*t**20 + 6.9593690442924856d-22*t**21 + 
     .  4.517439153522873d-23*t**22 + 2.83160020446434891d-24*t**23 + 
     .  1.73463518333552096d-25*t**24 + 9.8013159518215048d-27*t**25 + 
     .  4.6883758338318128d-28*t**26 + 2.92359897755935275d-29*t**27 + 
     .  3.08842948242316825d-30*t**28 + 6.8425195932800681d-32*t**29 - 
     .  3.00638615159086632d-32*t**30 + 4.0185173346325331d-34*t**31 + 
     .  7.3245771723067783d-34*t**32 - 6.2572861467449334d-36*t**33 - 
     .  1.57009384044699461d-35*t**34 + 1.75219449117738958d-37*t**35 + 
     .  3.4347632687537518d-37*t**36 - 4.4322378684320865d-39*t**37) + 
     . logx*(0.011738836944917913d0 + 0.006150415696703728d0*t + 
     .  0.0020442156314738421d0*t**2 + 0.00050927097050088442d0*t**3 + 
     .  0.000109904152565645271d0*t**4 + 0.000023734482688870717d0*t**5+ 
     .  5.1134549290558566d-6*t**6 + 7.7992856905919293d-7*t**7 - 
     .  9.9539228943110474d-8*t**8 - 1.5954227843342104d-7*t**9 - 
     .  9.3995628518399377d-8*t**10 - 4.4993507762625198d-8*t**11 - 
     .  2.0244437422413579d-8*t**12 - 9.0608996308342116d-9*t**13 - 
     .  4.1238463563063172d-9*t**14 - 1.9200600437266615d-9*t**15 - 
     .  9.1415700896639382d-10*t**16 - 4.4397363077702604d-10*t**17 - 
     .  2.1935725944089974d-10*t**18 - 1.09997717574887536d-10*t**19 - 
     .  5.5875922444676273d-11*t**20 - 2.8708330652358658d-11*t**21 - 
     .  1.4899930440783625d-11*t**22 - 7.8035737341812238d-12*t**23 - 
     .  4.1204674064243049d-12*t**24 - 2.1918502570544417d-12*t**25 - 
     .  1.1738178418742403d-12*t**26 - 6.3251013815869962d-13*t**27 - 
     .  3.4276287735926386d-13*t**28 - 1.8671881772659782d-13*t**29 - 
     .  1.02207053735638472d-13*t**30 - 5.6198046655228165d-14*t**31 - 
     .  3.1029458604350577d-14*t**32 - 1.7199610186935103d-14*t**33 - 
     .  9.5685285153795624d-15*t**34 - 5.3413981622697003d-15*t**35 - 
     .  2.9912877264004899d-15*t**36 - 1.6802467204924548d-15*t**37 - 
     .  9.4650914195627744d-16*t**38) + 
     . logx**2*(-0.002409571386984706694d0 - 0.00137993244648853002d0*t-
     .  0.00037640062316002786d0*t**2 - 0.0000131256980794197776d0*t**3+ 
     .  0.00003701159444635175098d0*t**4 + 
     .  0.00002034033400851190365d0*t**5 + 6.971480465385487473d-6*t**6+ 
     .  1.851430030529260224d-6*t**7 + 4.101794295267613848d-7*t**8 + 
     .  7.871729281764041358d-8*t**9 + 1.337130016270560852d-8*t**10 + 
     .  2.031979711925111615d-9*t**11 + 2.775001183694324523d-10*t**12 + 
     .  3.448764161767186739d-11*t**13 + 
     .  4.078097721976148644d-12*t**14 + 
     .  4.836256062610872952d-13*t**15 + 
     .  5.136992394055192477d-14*t**16 + 
     .  2.334236634409504562d-15*t**17 - 4.06003512443137967d-16*t**18 + 
     .  3.60421639445037278d-17*t**19 + 5.824949113179457971d-17*t**20 + 
     .  9.004980238362232417d-18*t**21 - 2.54484206332275899d-18*t**22 - 
     .  1.071287634039583933d-18*t**23 + 
     .  5.860902510612911755d-21*t**24 + 
     .  8.030515099314443454d-20*t**25 + 1.34167776900210182d-20*t**26 - 
     .  3.693143005085026698d-21*t**27 - 
     .  1.658077762430931884d-21*t**28 - 
     .  1.101371289890036005d-23*t**29 + 
     .  1.246529438600059962d-22*t**30 + 
     .  2.297838122868804069d-23*t**31 - 
     .  5.516666486438755207d-24*t**32 - 2.76872162637746984d-24*t**33 - 
     .  6.838870512187534695d-26*t**34 + 
     .  2.040674162424131353d-25*t**35 + 
     .  4.231037585694161307d-26*t**36 - 8.38959858769418631d-27*t**37 - 
     .  4.872449725266632313d-27*t**38) + 
     . logx**4*(0.0000813802083333333333d0 + 0.00006103515625d0*t + 
     .  0.0000283983018663194444d0*t**2 + 9.8546346028645833d-6*t**3 + 
     .  2.760909221790455006d-6*t**4 + 6.520913706885443793d-7*t**5 + 
     .  1.33381900254380766d-7*t**6 + 2.406932975328157819d-8*t**7 + 
     .  3.885356356000195398d-9*t**8 + 5.672576160551926755d-10*t**9 + 
     .  7.558552238903401516d-11*t**10 + 
     .  9.261351248606961068d-12*t**11 + 
     .  1.050126089469704186d-12*t**12 + 
     .  1.107929062216971666d-13*t**13 + 
     .  1.092887178591948675d-14*t**14 + 
     .  1.012196131054440159d-15*t**15 + 
     .  8.833788193396485055d-17*t**16 + 
     .  7.287895630964368948d-18*t**17 + 
     .  5.701654532232886531d-19*t**18 + 
     .  4.242831155341628011d-20*t**19 + 
     .  3.008316923920953055d-21*t**20 + 
     .  2.033779286303112199d-22*t**21 + 
     .  1.317030307523242716d-23*t**22 + 
     .  8.245191679677080586d-25*t**23 + 
     .  4.936226817863775423d-26*t**24 + 2.70807648258511055d-27*t**25 + 
     .  1.46676092700502009d-28*t**26 + 1.037691364764173352d-29*t**27 + 
     .  5.931111391884352477d-31*t**28 - 
     .  2.332077691665039164d-32*t**29 - 
     .  2.268855767054844942d-33*t**30 + 
     .  1.001705143184306748d-33*t**31 + 
     .  6.808287760594435008d-35*t**32 - 
     .  2.047613791627519263d-35*t**33 - 
     .  1.331454389414306686d-36*t**34 + 
     .  4.469214291185604479d-37*t**35 + 
     .  2.736439369397624989d-38*t**36 - 
     .  9.765626587351331466d-39*t**37 
     . - 5.660423812386257575d-40*t**38))      

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_0.f <==
c------ series in x=0
        MI1x0 = 0.01736111111111111111d0 
     . - 0.010416666666666666667d0*logx + 
     . 0.0026736111111111111111d0*x - 
     . 0.0010416666666666666667d0*logx*x + 
     . 0.00021913973922902494331d0*x**2 - 
     . 0.00011160714285714285714d0*logx*x**2 + 
     . 0.000030192761260882954005d0*x**3 - 
     . 0.000013778659611992945326d0*logx*x**3 + 
     . 3.4049403205998925095d-6*x**4 - 
     . 1.9415383998717332051d-6*logx*x**4 + 
     . 5.9063647168250897855d-7*x**5 - 
     . 3.0351592851592851593d-7*logx*x**5 + 
     . 8.3486269645307366845d-8*x**6 - 
     . 5.1212290795624128957d-8*logx*x**6 + 
     . 1.651751307254477031d-8*x**7 - 
     . 9.1366512935140386121d-9*logx*x**7 + 
     . 2.6638701960453420102d-9*x**8 - 
     . 1.6994744161926824466d-9*logx*x**8 + 
     . 5.6309785807006111155d-10*x**9 - 
     . 3.2646726192565580953d-10*logx*x**9 + 
     . 9.8520483456954427045d-11*x**10 - 
     . 6.4345516127487497271d-11*logx*x**10 + 
     . 2.1622866574480031893d-11*x**11 - 
     . 1.2951330492076767704d-11*logx*x**11 + 
     . 3.9985124952847219438d-12*x**12 - 
     . 2.6528779530319157951d-12*logx*x**12 + 
     . 8.9896139202435569135d-13*x**13 - 
     . 5.5153303280558309161d-13*logx*x**13 + 
     . 1.730711897618223174d-13*x**14 - 
     . 1.1613714471278581796d-13*logx*x**14 + 
     . 3.956711054338837148d-14*x**15 - 
     . 2.47281189434733102d-14*logx*x**15 + 
     . 7.8552276137328574486d-15*x**16 - 
     . 5.3166894677444497095d-15*logx*x**16 + 
     . 1.8180419248142063527d-15*x**17 - 
     . 1.1530144563870197412d-15*logx*x**17 + 
     . 3.6978332172955661558d-16*x**18 - 
     . 2.5197910369509963332d-16*logx*x**18 + 
     . 8.6391158206071635828d-17*x**19 - 
     . 5.5448142798218546209d-17*logx*x**19 + 
     . 1.791942579446072438d-17*x**20 - 
     . 1.2277482148908460895d-17*logx*x**20 + 
     . 4.2175276496373664665d-18*x**21 - 
     . 2.7338818316849416195d-18*logx*x**21 + 
     . 8.8908477916800728204d-19*x**22 - 
     . 6.1189983714501204101d-19*logx*x**22 + 
     . 2.1050856304730330512d-19*x**23 - 
     . 1.3760084964551046365d-19*logx*x**23 + 
     . 4.4984315324490934452d-20*x**24 - 
     . 3.1076738668002935756d-20*logx*x**24 + 
     . 1.0703421638476575861d-20*x**25 - 
     . 7.0465465838730908895d-21*logx*x**25 + 
     . 2.3139078456491254154d-21*x**26 - 
     . 1.6036644430997496543d-21*logx*x**26 + 
     . 5.5283408592946507286d-22*x**27 - 
     . 3.662105953742666095d-22*logx*x**27 + 
     . 1.2071389330117276011d-22*x**28 - 
     . 8.389280775811665615d-23*logx*x**28 + 
     . 2.8941645239276623362d-23*x**29 - 
     . 1.9275325895868999261d-23*logx*x**29 + 
     . 6.3747884595914996419d-24*x**30 - 
     . 4.4409700115638767278d-24*logx*x**30 + 
     . 1.5329754629920725539d-24*x**31 - 
     . 1.025833811411390809d-24*logx*x**31 +
     . 3.402519006142807351d-25*x**32 - 
     . 2.3753641917587677303d-25*logx*x**32 + 
     . 8.2035434224213425061d-26*x**33 - 
     . 5.5128297511009968373d-26*logx*x**33 + 
     . 1.8332033808251183678d-26*x**34 - 
     . 1.2821910838420777504d-26*logx*x**34 + 
     . 4.4299896877465270627d-27*x**35 - 
     . 2.9882173725016385389d-27*logx*x**35 + 
     . 9.9595131465790863297d-28*x**36 - 
     . 6.9775774169706242968d-28*logx*x**36 + 
     . 2.4116003205841458558d-28*x**37 - 
     . 1.6322467876681359928d-28*logx*x**37 + 
     . 5.4512759642630800094d-29*x**38 - 
     . 3.8248530586888536934d-29*logx*x**38 + 
     . 1.3223415113662384695d-29*x**39 - 
     . 8.977463733209938823d-30*logx*x**39 + 
     . 3.0037543077783695929d-30*x**40 - 
     . 2.1104133736572340176d-30*logx*x**40 + 
     . 7.2980413851474577492d-31*x**41 - 
     . 4.9684839614701548014d-31*logx*x**41 + 
     . 1.6651659170534597444d-31*x**42 - 
     . 1.1713658529307267488d-31*logx*x**42 + 
     . 4.0515970514640265445d-32*x**43 - 
     . 2.7653202032794174888d-32*logx*x**43 + 
     . 9.2818945017666959937d-33*x**44 - 
     . 6.5366657890585097396d-33*logx*x**44 + 
     . 2.2613741262056294993d-33*x**45 - 
     . 1.5470367678872176456d-33*logx*x**45 + 
     . 5.1998712378280625414d-34*x**46 - 
     . 3.6656887211883029751d-34*logx*x**46 + 
     . 1.2683636233935251823d-34*x**47 - 
     . 8.6956021450683265072d-35*logx*x**47 + 
     . 2.9264600652039771489d-35*x**48 - 
     . 2.0649651764638709546d-35*logx*x**48 + 
     . 7.1460201294661891572d-36*x**49 - 
     . 4.908806115402212035d-36*logx*x**49 + 
     . 1.6539637237280027851d-36*x**50 - 
     . 1.1680765533360320945d-36*logx*x**50 + 
     . 4.0427669334178319543d-37*x**51 - 
     . 2.782160977386997632d-37*logx*x**51 + 
     . 9.3842748335404403459d-38*x**52 - 
     . 6.6327391997013161842d-38*logx*x**52 + 
     . 2.2958837446122455332d-38*x**53 - 
     . 1.5826627727195203577d-38*logx*x**53 + 
     . 5.3436832061444256517d-39*x**54 - 
     . 3.779675841636764955d-39*logx*x**54 + 
     . 1.3084456209111318679d-39*x**55 - 
     . 9.0339584266284410784d-40*logx*x**55 + 
     . 3.0530465554910864847d-40*x**56 - 
     . 2.1609581492229376822d-40*logx*x**56 + 
     . 7.4814702628222988277d-41*x**57 - 
     . 5.1730584884611370349d-41*logx*x**57 + 
     . 1.7497584268218497535d-41*x**58 - 
     . 1.239281102664326664d-41*logx*x**58 + 
     . 4.2908748375627366466d-42*x**59 -
     . 2.9710016000888091663d-42*logx*x**59  

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_128.f <==
c------- series in x=128     
       MI1x128=0.0004826867031565003171d0 + 0.000485906809404245081d0*t+ 
     . 0.0001893329982591961206d0*t**2 + 
     . 0.00002063524448459776895d0*t**3 - 
     . 9.96592429422735041d-6*t**4 - 4.047549737328561414d-6*t**5 - 
     . 1.787714225986270745d-7*t**6 + 2.586595752294352447d-7*t**7 + 
     . 7.16838623926752608d-8*t**8 - 1.893052607757516653d-9*t**9 - 
     . 5.40725237726672729d-9*t**10 - 1.120779624189268331d-9*t**11 + 
     . 1.062161723055698152d-10*t**12 + 1.007814953071960041d-10*t**13 + 
     . 1.677046423926190245d-11*t**14 - 2.754554455539051094d-12*t**15 - 
     . 1.786852510389033825d-12*t**16 - 2.487875618733350131d-13*t**17 + 
     . 5.87364978624151721d-14*t**18 + 3.098744027922407439d-14*t**19 + 
     . 3.706906274576602796d-15*t**20 - 1.148767811533638182d-15*t**21 - 
     . 5.31534590751125126d-16*t**22 - 5.57941883856128239d-17*t**23 + 
     . 2.140522434041881388d-17*t**24 + 9.05884500870054944d-18*t**25 + 
     . 8.51791374200617879d-19*t**26 - 3.861672230596860273d-19*t**27 - 
     . 1.53637622220745157d-19*t**28 - 1.324385465269180792d-20*t**29 + 
     . 6.79393985451852024d-21*t**30 + 2.593355361769575406d-21*t**31 + 
     . 2.106283348420941519d-22*t**32 - 1.168662408923904707d-22*t**33 - 
     . 4.353467003011286885d-23*t**34 - 3.440896769961141146d-24*t**35 + 
     . 1.964653395275006509d-24*t**36 + 7.25739724950554128d-25*t**37 + 
     . 5.79330621308512205d-26*t**38 - 3.217422300620676927d-26*t**39 - 
     . 1.198804048682074575d-26*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_16.f <==
c------- series in x=16     
        MI1x16= 0.003814982090365316148 + 0.003145691998711273564*t + 
     . 0.000970031977318815861*t**2 + 0.0000850988666625289358*t**3 - 
     . 0.00002170195399657587233*t**4 - 4.242935505298458591d-6*t**5 + 
     . 7.13426673236888498d-7*t**6 + 2.221302044598020499d-7*t**7 - 
     . 2.077845332378731739d-8*t**8 - 1.172323133320014379d-8*t**9 + 
     . 1.497565257779726376d-10*t**10 + 5.79678379228668285d-10*t**11 + 
     . 4.644671412441595577d-11*t**12 - 2.399175771375324174d-11*t**13 - 
     . 5.06243501809615988d-12*t**14 + 6.06122557836257482d-13*t**15 + 
     . 3.443570360413238452d-13*t**16 + 1.613300258247597494d-14*t**17 - 
     . 1.631803825571333112d-14*t**18 - 3.421354260183278055d-15*t**19 + 
     . 3.726369836474053795d-16*t**20 + 2.590821923959807844d-16*t**21 + 
     . 2.236837407777984662d-17*t**22 - 1.154305665038693252d-17*t**23 - 
     . 3.414740488759239632d-18*t**24 + 8.86176437451124444d-20*t**25 + 
     . 2.289197652383145155d-19*t**26 + 3.729305548785786098d-20*t**27 - 
     . 7.51484865937379599d-21*t**28 - 3.844369023785846078d-21*t**29 - 
     . 2.566309217719462889d-22*t**30 + 2.021894428264155699d-22*t**31 + 
     . 5.69231063806729448d-23*t**32 - 2.172693098621823426d-24*t**33 - 
     . 4.266038608727814461d-24*t**34 - 7.13654554301821532d-25*t**35 + 
     . 1.462123794563120903d-25*t**36 + 7.88709368156750425d-26*t**37 + 
     . 6.08805998438412917d-27*t**38 - 4.22509971226412935d-27*t**39 - 
     . 1.300965583218334333d-27*t**40 + 2.597726743735130589d-29*t**41 + 
     . 9.72435441493806828d-29*t**42 + 1.855365500293506483d-29*t**43 - 
     . 3.020278550123006623d-30*t**44 - 1.964708557061047636d-30*t**45 - 
     . 1.993255412298500775d-31*t**46 + 9.92671821765945719d-32*t**47 + 
     . 3.556951048822058737d-32*t**48 + 3.917612639896049972d-34*t**49 - 
     . 2.507045807010100575d-33*t**50

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_2.f <==
c----- series in x=2     
       MI1x2= 0.01482638832796595762d0-0.006425971871080593897d0*t + 
     . 0.001046959793401406663d0*t**2+0.00008575515519605605346d0*t**3- 
     . 0.00002208281296190422913d0*t**4 - 6.022871076244579857d-6*t**5 + 
     . 2.685624865256907101d-7*t**6 + 3.485119955804627045d-7*t**7 + 
     . 3.564435275280689548d-8*t**8 - 1.501617409044512254d-8*t**9 - 
     . 4.388436650904910962d-9*t**10 + 2.864142524124282039d-10*t**11 + 
     . 3.180208451435096001d-10*t**12 + 2.607064690009794384d-11*t**13 - 
     . 1.685868334165019129d-11*t**14 - 3.829445902459949591d-12*t**15 + 
     . 6.154933901581086283d-13*t**16 + 3.152997484227131084d-13*t**17 - 
     . 6.062345059580413544d-15*t**18 - 2.088020791480301254d-14*t**19 - 
     . 1.454105138983230719d-15*t**20 + 1.263020466606282204d-15*t**21 + 
     . 1.899026754898779313d-16*t**22 - 7.552562936125741223d-17*t**23 - 
     . 1.853861127981389933d-17*t**24 + 4.475018507568772902d-18*t**25 + 
     . 1.718735075856863234d-18*t**26 - 2.342214312500636426d-19*t**27 - 
     . 1.537417909226346403d-19*t**28 + 7.309496706215958306d-21*t**29 + 
     . 1.291658656586316515d-20*t**30 + 4.095691609995642063d-22*t**31 - 
     . 1.005040429643378255d-21*t**32 - 1.089075141070135253d-22*t**33 + 
     . 7.259715295871951456d-23*t**34 + 1.399110286815030446d-23*t**35 - 
     . 4.890072683648312124d-24*t**36 - 1.473542153105327672d-24*t**37 + 
     . 3.022807037956256377d-25*t**38 + 1.42072200261143461d-25*t**39 - 
     . 1.580511391117578431d-26*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_32.f <==
c------- series in x=32     
       MI1x32= 0.002067999992630221623d0 + 0.000973553504093739757d0*t - 
     . 0.0000568047860630233424d0*t**2-0.0000780408980207380279d0*t**3+ 
     . 0.00001007988654923981353d0*t**4 + 6.87808971756068919d-6*t**5 - 
     . 1.330168029577309767d-6*t**6 - 5.77913364723961623d-7*t**7 + 
     . 1.509383018875839574d-7*t**8 + 4.683896777329795633d-8*t**9 - 
     . 1.576281991703420497d-8*t**10 - 3.7105786592012683d-9*t**11 + 
     . 1.569158785166928529d-9*t**12 + 2.895783083966329033d-10*t**13 - 
     . 1.518002356466333944d-10*t**14 - 2.235303806014117189d-11*t**15 + 
     . 1.443053343725304303d-11*t**16 + 1.709984366257495973d-12*t**17 - 
     . 1.357153688775958471d-12*t**18 - 1.297558848191978545d-13*t**19 + 
     . 1.268199548234984892d-13*t**20 + 9.77225821453596445d-15*t**21 - 
     . 1.180923634765217753d-14*t**22 - 7.3104618190205856d-16*t**23 + 
     . 1.09806147566935584d-15*t**24 + 5.44084496806472029d-17*t**25 - 
     . 1.021089975884218083d-16*t**26 - 4.041107126581015857d-18*t**27 + 
     . 9.50692772856561872d-18*t**28 + 3.011902914332713251d-19*t**29 - 
     . 8.87055210599405333d-19*t**30 - 2.272857815459172248d-20*t**31 + 
     . 8.30053137815632282d-20*t**32 + 1.759094345610029676d-21*t**33 - 
     . 7.79374948314190459d-21*t**34 - 1.418338284262162767d-22*t**35 + 
     . 7.34601116129265148d-22*t**36 + 1.208556888219455589d-23*t**37 - 
     . 6.95256299932857852d-23*t**38 - 1.096047599722853588d-24*t**39 + 
     . 6.60843513079121284d-24*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_4.f <==
c------- series in x=4    
        MI1x4= 0.01017166889601173455d0 - 0.00453470434411976528d0*t + 
     . 0.001138609947249914907d0*t**2 - 0.00002250425309942595825d0*t**3 - 
     . 0.00003709619008936978402d0*t**4 + 4.804939801871914117d-7*t**5 + 
     . 1.974146306460710664d-6*t**6 + 3.485574803113977575d-8*t**7 - 
     . 1.190313380687759599d-7*t**8 - 6.730605943322828673d-9*t**9 + 
     . 7.432694415294761289d-9*t**10 + 7.260833199277964497d-10*t**11 - 
     . 4.594944341676440519d-10*t**12 - 6.378221149362604851d-11*t**13 + 
     . 2.732747310105189976d-11*t**14 + 4.861422957946689619d-12*t**15 - 
     . 1.531495554747201615d-12*t**16 - 3.205907434101067181d-13*t**17 + 
     . 7.990352652144762956d-14*t**18 + 1.72280250426029039d-14*t**19 - 
     . 3.930853279583852187d-15*t**20 - 5.809029842403896627d-16*t**21 + 
     . 1.991639809844278853d-16*t**22 - 1.657874144937288465d-17*t**23 - 
     . 1.264590786420820536d-17*t**24 + 5.48843350220131982d-18*t**25 + 
     . 1.085238475507443058d-18*t**26 - 6.523647599155947595d-19*t**27 - 
     . 1.031660034840517923d-19*t**28 + 5.801898088709463215d-20*t**29 + 
     . 8.962856412472376901d-21*t**30 - 4.288766990195913667d-21*t**31 - 
     . 6.328189246935901892d-22*t**32 + 2.704249674826746067d-22*t**33 + 
     . 2.912188675817635858d-23*t**34 - 1.458786305821822355d-23*t**35 + 
     . 4.376186193668205382d-25*t**36 + 6.817168420036631998d-25*t**37 - 
     . 2.983497595085015096d-25*t**38 - 3.074502549784587881d-26*t**39 + 
     . 4.341573105347253268d-26*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_64.f <==
c------- series in x=64     
       MI1x64=0.001035999778745465522d0 + 0.000816876261901389111d0*t + 
     . 0.0001758723936206439632*t**2 - 0.00003825493167826772447*t**3 - 
     . 0.00002155336239440065611*t**4 + 5.40905095466405579d-7*t**5 + 
     . 1.98605626473452543d-6*t**6 + 2.193781816279075605d-7*t**7 - 
     . 1.396931517820856839d-7*t**8 - 3.785260205912733965d-8*t**9 + 
     . 6.2851688716110706d-9*t**10 + 4.040640667758592989d-9*t**11 + 
     . 7.77271268175581185d-11*t**12 - 3.197223007888487262d-10*t**13 - 
     . 5.5046709954306017d-11*t**14 + 1.759704183204902112d-11*t**15 + 
     . 7.24221960073928214d-12*t**16 - 2.861503258416931696d-13*t**17 - 
     . 6.35255808639237882d-13*t**18 - 7.94538702317731599d-14*t**19 + 
     . 3.868354795571640374d-14*t**20 + 1.282582415300092097d-14*t**21 - 
     . 1.014613735567545687d-15*t**22 - 1.211465471921436369d-15*t**23 - 
     . 1.21678080965867958d-16*t**24 + 7.77080028319017917d-17*t**25 + 
     . 2.314721702415304226d-17*t**26 - 2.32557291888989933d-18*t**27 - 
     . 2.280187554154577902d-18*t**28 - 2.085471577318468112d-19*t**29 + 
     . 1.483429365799305363d-19*t**30 + 4.308420133263875393d-20*t**31 - 
     . 4.375225335282224158d-21*t**32 - 4.275535283090786008d-21*t**33 - 
     . 4.148183101657091823d-22*t**34 + 2.716229064895352529d-22*t**35 + 
     . 8.32470979899463672d-23*t**36 - 6.74895951282978841d-24*t**37 - 
     . 8.01631513317916042d-24*t**38 - 9.47545914873277792d-25*t**39 + 
     . 4.749143253012970197d-25*t**40

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_8.f <==
c------- series in x=8
        MI1x8=    0.006484210657086863683d0 - 
     . 0.002290066408876160943d0*t + 
     . 0.0008408717765410922439*t**2 - 0.0001355276666670830634*t**3 - 
     . 7.896951862292147076d-6*t**4 + 7.155898990167547307d-6*t**5 - 
     . 4.835479345933435519d-7*t**6 - 3.474883639888772707d-7*t**7 + 
     . 6.98567298595391507d-8*t**8 + 1.362266965829013411d-8*t**9 - 
     . 5.970694734552201425d-9*t**10 - 2.441702087312606005d-10*t**11 + 
     . 4.164541702653522779d-10*t**12 - 2.458715701026581163d-11*t**13 - 
     . 2.517997137718677217d-11*t**14 + 3.753557999379366102d-12*t**15 + 
     . 1.358091388813926426d-12*t**16 - 3.365797640540649743d-13*t**17 - 
     . 6.882664025368305455d-14*t**18 + 2.501997652676706044d-14*t**19 + 
     . 3.709152509691387933d-15*t**20 - 1.753003120654483095d-15*t**21 - 
     . 2.47709757554928881d-16*t**22 + 1.283914200900494186d-16*t**23 + 
     . 2.016815980764524043d-17*t**24 - 1.042795994808882699d-17*t**25 - 
     . 1.715571939226236201d-18*t**26 + 9.203140598607214495d-19*t**27 + 
     . 1.383032658387371522d-19*t**28 - 8.337973336203239041d-20*t**29 - 
     . 1.038237214245240257d-20*t**30 + 7.476022731052871607d-21*t**31 + 
     . 7.448184085054312011d-22*t**32 - 6.591409836250198211d-22*t**33 - 
     . 5.342156369244081955d-23*t**34 + 5.775291768282367779d-23*t**35 + 
     . 3.97595841343640541d-24*t**36 - 5.09577263516659343d-24*t**37 - 
     . 3.076598514110230595d-25*t**38 + 4.55829653439925984d-25*t**39 + 
     . 2.400670497676857206d-26*t**40 

==> elliptic_routine/seriesexpansions/seriesMI1_in_x_oo.f <==
       MI1xoo= -5.3317662963170189624d44/x**40 + 
     . (3.4721936424058144125d44*logx)/x**40 - 
     . (3.3349720270633992325d43*logx**2)/x**40 - 
     . (1.0873230119688750585d43*logx**3)/x**40 + 
     . (9.8975457097484822831d41*logx**4)/x**40 - 
     . 3.4202536249836164288d43/x**39 + 
     . (2.2280685156803936159d43*logx)/x**39 - 
     . (2.1417656726429943346d42*logx**2)/x**39 - 
     . (6.9764144389494242042d41*logx**3)/x**39 + 
     . (6.3520248910563592963d40*logx**4)/x**39 - 
     . 2.1955718328986799136d42/x**38 + 
     . (1.4307468525151378841d42*logx)/x**38 - 
     . (1.3765141151700278602d41*logx**2)/x**38 - 
     . (4.4793280875161839872d40*logx**3)/x**38 + 
     . (4.0795280896303977654d39*logx**4)/x**38 - 
     . 1.4104435295914448149d41/x**37 + 
     . (9.1944112763873103448d40*logx)/x**37 - 
     . (8.8539522769978404671d39*logx**2)/x**37 - 
     . (2.8781761589606622199d39*logx**3)/x**37 + 
     . (2.6220335271578037611d38*logx**4)/x**37 - 
     . 9.0677691104820049366d39/x**36 + 
     . (5.9133095778835865493d39*logx)/x**36 - 
     . (5.6998309294753704069d38*logx**2)/x**36 - 
     . (1.8508200909061057355d38*logx**3)/x**36 + 
     . (1.6866157691495009491d37*logx**4)/x**36 - 
     . 5.8344705515486061303d38/x**35 + 
     . (3.8063017218356794257d38*logx)/x**35 - 
     . (3.6726320553583252914d37*logx**2)/x**35 - 
     . (1.1911691409177561319d37*logx**3)/x**35 + 
     . (1.0858363940392198135d36*logx**4)/x**35 - 
     . 3.7573357292148834173d37/x**34 + 
     . (2.4522452688050052995d37*logx)/x**34 - 
     . (2.3686886243283024384d36*logx**2)/x**34 - 
     . (7.6730306380574176054d35*logx**3)/x**34 + 
     . (6.9968984207615998633d34*logx**4)/x**34 - 
     . 2.4219176665480736293d36/x**33 + 
     . (1.5813826588656392924d36*logx)/x**33 - 
     . (1.5292569345265137802d35*logx**2)/x**33 - 
     . (4.9473042260333919983d34*logx**3)/x**33 + 
     . (4.5129906669563355127d33*logx**4)/x**33 - 
     . 1.5102594190700641586d35/x**32 + 
     . (1.0208196844619400699d35*logx)/x**32 - 
     . (9.8838097534242552767d33*logx**2)/x**32 - 
     . (3.1930425769751978713d33*logx**3)/x**32 + 
     . (2.9138565109816167883d32*logx**4)/x**32 - 
     . 1.0436158751911349634d34/x**31 + 
     . (6.5967402544245531934d33*logx)/x**31 - 
     . (6.3954673374641828833d32*logx**2)/x**31 - 
     . (2.0630228538594433726d32*logx**3)/x**31 + 
     . (1.8834177390717143849d31*logx**4)/x**31 - 
     . 6.526347854040620851d32/x**30 + 
     . (4.2678616661192377342d32*logx)/x**30 - 
     . (4.143432048961340279d31*logx**2)/x**30 - 
     . (1.3344380086438698166d31*logx**3)/x**30 + 
     . (1.218801414711689595d30*logx**4)/x**30 - 
     . 4.2250771048167326147d31/x**29 + 
     . (2.7645704831434589112d31*logx)/x**29 - 
     . (2.6879935482671263047d30*logx**2)/x**29 - 
     . (8.6421736710795078353d29*logx**3)/x**29 + 
     . (7.8970273482145838222d28*logx**4)/x**29 - 
     . 2.7387736682992135941d30/x**28 + 
     . (1.79316865363854881d30*logx)/x**28 - 
     . (1.7463083789154656875d29*logx**2)/x**28 - 
     . (5.604241896645847062d28*logx**3)/x**28 + 
     . (5.1236498191958273464d27*logx**4)/x**28 - 
     . 1.7777751825622999336d29/x**27 + 
     . (1.164756365005365203d29*logx)/x**27 - 
     . (1.1362878531292783876d28*logx**2)/x**27 - 
     . (3.6393482090697196045d27*logx**3)/x**27 + 
     . (3.329091962491714039d26*logx**4)/x**27 - 
     . 1.1556964753150643106d28/x**26 + 
     . (7.5773821914036125696d27*logx)/x**26 - 
     . (7.4060515356089664386d26*logx**2)/x**26 - 
     . (2.3669656576662429899d26*logx**3)/x**26 + 
     . (2.1664748818797597609d25*logx**4)/x**26 - 
     . 7.5250574642526088209d26/x**25 + 
     . (4.9377524179815450333d26*logx)/x**25 - 
     . (4.8359251982758264394d25*logx**2)/x**25 - 
     . (1.5419728279525836962d25*logx**3)/x**25 + 
     . (1.4122787822122471959d24*logx**4)/x**25 - 
     . 4.908338536475844424d25/x**24 + 
     . (3.223506864734798615d25*logx)/x**24 - 
     . (3.1640189065523622682d24*logx**2)/x**24 - 
     . (1.0063285936850082178d24*logx**3)/x**24 + 
     . (9.2234009356824539088d22*logx**4)/x**24 - 
     . 3.2076381589644321989d24/x**23 + 
     . (2.1085738781592669383d24*logx)/x**23 - 
     . (2.0746634265580062942d23*logx**2)/x**23 - 
     . (6.580388363957132677d22*logx**3)/x**23 + 
     . (6.0358654040972251107d21*logx**4)/x**23 - 
     . 2.1005805684244082716d23/x**22 + 
     . (1.3822671393429390231d23*logx)/x**22 - 
     . (1.3636410057689794484d22*logx**2)/x**22 - 
     . (4.3121327124504897836d21*logx**3)/x**22 + 
     . (3.9586803141089772067d20*logx**4)/x**22 - 
     . 1.37874711233440317d22/x**21 + 
     . (9.0830640822443459398d21*logx)/x**21 - 
     . (8.9868164743191302906d20*logx**2)/x**21 - 
     . (2.8323948241373715415d20*logx**3)/x**21 + 
     . (2.60268265227414675d19*logx**4)/x**21 - 
     . 9.0724155319106578186d20/x**20 + 
     . (5.984380078901794794d20*logx)/x**20 - 
     . (5.9400875064198632215d19*logx**2)/x**20 - 
     . (1.8652763355422336609d19*logx**3)/x**20 + 
     . (1.715793348193876875d18*logx**4)/x**20 - 
     . 5.9864935653800311477d19/x**19 + 
     . (3.9543916592187369038d19*logx)/x**19 - 
     . (3.9392272758828399554d18*logx**2)/x**19 - 
     . (1.2319257271623870488d18*logx**3)/x**19 + 
     . (1.13452458125472675d17*logx**4)/x**19 - 
     . 3.962523304853661669d18/x**18 + 
     . (2.6215833268135358406d18*logx)/x**18 - 
     . (2.6220344164039404619d17*logx**2)/x**18 - 
     . (8.1625108701634951448d16*logx**3)/x**18 + 
     . (7.52703406755316875d15*logx**4)/x**18 - 
     . 2.6319911625318767769d17/x**17 + 
     . (1.7444112465298152957d17*logx)/x**17 - 
     . (1.752620869891154112d16*logx**2)/x**17 - 
     . (5.4279262385915894825d15*logx**3)/x**17 + 
     . (5.012801043948d14*logx**4)/x**17 - 
     . 1.7551144043667082336d16/x**16 + 
     . (1.1655972318605058764d16*logx)/x**16 - 
     . (1.1771123469487103554d15*logx**2)/x**16 - 
     . (3.6242840106485244755d14*logx**3)/x**16 + 
     . (3.35279499075d13*logx**4)/x**16 -
     .  1.1756286320394634515d15/x**15 + 
     . (7.8256648502383433237d14*logx)/x**15 - 
     . (7.9495924790489918092d13*logx**2)/x**15 - 
     . (2.4313061627363196063d13*logx**3)/x**15 + 
     . (2.2535933408333333333d12*logx**4)/x**15 - 
     . 7.9152732008931100437d13/x**14 + 
     . (5.2830555117411380546d13*logx)/x**14 - 
     . (5.4033499125545249317d12*logx**2)/x**14 - 
     . (1.6398129866906053872d12*logx**3)/x**14 + 
     . (1.5234290984033333333d11*logx**4)/x**14 - 
     . 5.3610326422514218125d12/x**13 + 
     . (3.5895283918777933364d12*logx)/x**13 - 
     . (3.7005972594910151766d11*logx**2)/x**13 - 
     . (1.1129357468099393939d11*logx**3)/x**13 + 
     . (1.0367381388d10*logx**4)/x**13 - 
     . 3.6564989027994390919d11/x**12 + 
     . (2.4574370995001188528d11*logx)/x**12 - 
     . (2.5575006592247477497d10*logx**2)/x**12 - 
     . (7.6094548024582010582d9*logx**3)/x**12 + 
     . (7.1114124033333333333d8*logx**4)/x**12 - 
     . 2.5147269578494983405d10/x**11 + 
     . (1.6977529343108719253d10*logx)/x**11 - 
     . (1.7870922759059337843d9*logx**2)/x**11 - 
     . (5.2489695383597883598d8*logx**3)/x**11 + 
     . (4.9248008333333333333d7*logx**4)/x**11 - 
     . 1.7469348653365543454d9/x**10 + 
     . (1.1859952206804796079d9*logx)/x**10 - 
     . (1.2659698490622398118d8*logx**2)/x**10 - 
     . (3.6598679464285714286d7*logx**3)/x**10 + 
     . (3.45076875d6*logx**4)/x**10 - 
     . 1.228667739237323798d8/x**9 + 
     . (8.4003415716020675064d7*logx)/x**9 - 
     . (9.1258273655933878681d6*logx**2)/x**9 - 
     . (2.5862135619047619048d6*logx**3)/x**9 + 
     . (245388d0*logx**4)/x**9 - 
     . 8.7774185459816548923d6/x**8 + 
     . (6.0562228375866422734d6*logx)/x**8 - 
     . (673098.25016875148748d0*logx**2)/x**8 - 
     . (185898.53333333333333d0*logx**3)/x**8 + 
     . (17787d0*logx**4)/x**8 - 
     . 639873.26555842713143d0/x**7 + 
     . (446985.96775549592497d0*logx)/x**7 - 
     . (51230.342367923664358d0*logx**2)/x**7 - 
     . (13666.8d0*logx**3)/x**7 + 
     . (1323d0*logx**4)/x**7 - 
     . 47935.583181456474711d0/x**6 + 
     . (34077.894803713343564d0*logx)/x**6 - 
     . (4080.5680839447271881d0*logx**2)/x**6 - 
     . (1036.3888888888888889d0*logx**3)/x**6 + 
     . (102.08333333333333333d0*logx**4)/x**6 -
     . 3731.7433343889090583d0/x**5 + 
     . (2724.5118163309855521d0*logx)/x**5 - 
     . (348.93455447167840992d0*logx**2)/x**5 - 
     . (82.222222222222222222d0*logx**3)/x**5 + 
     . (8.3333333333333333333d0*logx**4)/x**5 - 
     . 307.65483755550821012d0/x**4 + 
     . (234.56596749580175118d0*logx)/x**4 - 
     . (33.769109902451056892d0*logx**2)/x**4 - 
     . (7d0*logx**3)/x**4 + 
     . (0.75d0*logx**4)/x**4 - 27.832196575880988899d0/x**3 + 
     . (22.890173432685301473d0*logx)/x**3 - 
     . (4.2174011002723396547d0*logx**2)/x**3 - 
     . (0.66666666666666666667d0*logx**3)/x**3 + 
     . (0.083333333333333333333d0*logx**4)/x**3 - 
     . 3.3146149032403607115d0/x**2 + 
     . (3.0051422578989857135d0*logx)/x**2 - 
     . (0.61685027506808491368d0*logx**2)/x**2 + 
     . (0.020833333333333333333d0*logx**4)/x**2

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_12.f <==
       MI2s12= (-4.276055383020148482614d-3,6.60902806204454019145d-4) - 
     . (0.004152142495233501054205d0,-0.003932320618746034593885d0)*t - 
     . (1.36682560695377968402d-4,-4.077621322120230795359d-3)*t**2 + 
     . (0.001749458416492931222808d0,0.001547008101929664710368d0)*t**3+ 
     . (1.2033372247509812091765d-3,-1.276850486620671951939d-4)*t**4 + 
     . (3.965901282109562365331d-4,-4.017215095382216936614d-4)*t**5 + 
     . (7.08817481434885360268d-5,-2.312830819399720240136d-4)*t**6 + 
     . (7.02520229186303804625d-6,-1.0495728768701722228093d-4)*t**7 + 
     . (6.0170156965049653737d-7,-5.303300415036136073438d-5)*t**8 - 
     . (1.9043869889916230798d-7,3.060598776288235292815d-5)*t**9 - 
     . (1.8536351164736474782d-7,1.898774104904822809125d-5)*t**10 - 
     . (3.0670696134485698444d-8,1.2526437696060916331514d-5)*t**11 + 
     . (6.21941949730404234d-9,-8.651461518867444145442d-6)*t**12 + 
     . (2.892769898700872d-12,-6.145284858368420776933d-6)*t**13 - 
     . (1.135090550369337133d-9,4.462371708798583094238d-6)*t**14 - 
     . (2.2590146670197408d-11,3.304483789770369388526d-6)*t**15 + 
     . (1.06600218238344486d-10,-2.487429466465276250801d-6)*t**16 - 
     . (3.232315095161323d-12,1.898148551541024790523d-6)*t**17 - 
     . (1.0358507389383231d-11,1.465693847669532273662d-6)*t**18 + 
     . (8.271079632727425d-13,-1.143542934980054008084d-6)*t**19 + 
     . (9.592676633214418d-13,-9.003533783863223001961d-7)*t**20 - 
     . (1.371824440401989d-13,7.146198150943523920502d-7)*t**21 - 
     . (8.59076520068766d-14,5.713022749571920998343d-7)*t**22 + 
     . (1.90597321828331d-14,-4.596950187720385245626d-7)*t**23 + 
     . (7.4061827662206d-15,-3.720627375725033313938d-7)*t**24 - 
     . (2.3891564363044d-15,3.027417756386332380653d-7)*t**25 - 
     . (6.063596504908d-16,2.475349329169325877998d-7)*t**26 + 
     . (2.787894806497d-16,-2.032976249277961331549d-7)*t**27 + 
     . (4.56619784557d-17,-1.676505014775590787382d-7)*t**28 - 
     . (3.080941294124d-17,1.3877693047747396633797d-7)*t**29 - 
     . (2.91770118628d-18,1.1527842117356385015812d-7)*t**30 + 
     . (3.25908525067d-18,-9.607018885062880618699d-8)*t**31 + 
     . (1.1381524908d-19,-8.030488959494266417189d-8)*t**32 - 
     . (3.3221001432d-19,6.731636427685306934047d-8)*t**33 + 
     . (7.29399146d-21,-5.657775588013513267118d-8)*t**34 + 
     . (3.274734d-20,-4.767005906006132177531d-8)*t**35 - 
     . (2.62131258d-21,4.025831435249116763871d-8)*t**36 - 
     . (3.12340581d-21,3.407345455554251020852d-8)*t**37 + 
     . (4.461891d-22,-2.889836505570435151428d-8)*t**38

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_128.f <==
        MI2s128= (-7.87404567055684615d-5,-1.7418992361744224248d-4) - 
     . (1.8277299025035131439d-4,2.2835944926384631625d-4)*t - 
     . (1.853650415597340304d-4,1.2185426970193032439d-4)*t**2 - 
     . (1.10760769611793964056d-4,2.0761563264702206557d-5)*t**3 - 
     . (4.2210747722827050567d-5,-1.3371339598884108448d-5)*t**4 - 
     . (9.343107673469802842d-6,-1.1553319110363892898d-5)*t**5 - 
     . (1.383881704326654613d-7,-4.5328823757517008739d-6)*t**6 + 
     . (7.8657220428436252046d-7,1.01954775775024972088d-6)*t**7 + 
     . (3.3431932398827557847d-7,6.623025418159553679d-8)*t**8 + 
     . (7.1271771811546521109d-8,-4.4810474194011700923d-8)*t**9 + 
     . (3.800203272033155515d-9,-1.9137285754913498187d-8)*t**10 - 
     . (2.7918141489751874915d-9,3.2886856817435342642d-9)*t**11 - 
     . (9.4808229469466590875d-10,-1.4334753370244264639d-10)*t**12 - 
     . (7.268995621669276383d-11,-2.2281109257970947818d-10)*t**13 + 
     . (4.4664679780584941048d-11,4.6331784322857205386d-11)*t**14 + 
     . (1.7941925269185198277d-11,-3.583610327450717095d-12)*t**15 + 
     . (2.0871628863036143912d-12,-4.5951712116296439893d-12)*t**16 - 
     . (6.5305580944284574441d-13,1.15968382211015583563d-12)*t**17 - 
     . (3.3936720483228398097d-13,3.175183304165332139d-14)*t**18 - 
     . (5.3907191356299719787d-14,-6.8980161502192115122d-14)*t**19 + 
     . (8.034830962619855747d-15,2.1736989230754363873d-14)*t**20 + 
     . (6.1616693433939794263d-15,1.3434454861559257107d-15)*t**21 + 
     . (1.2468632765490948032d-15,-1.1837596646846487699d-15)*t**22 - 
     . (6.736895156802195723d-17,4.5468336990021756442d-16)*t**23 - 
     . (1.07679525134259821011d-16,5.3257388820247396981d-17)*t**24 - 
     . (2.6916440452280189025d-17,-1.5640061890421909426d-17)*t**25 - 
     . (3.249022927163842668d-19,-8.1630618759213814052d-18)*t**26 + 
     . (1.8012473881122409067d-18,1.2491039606065659234d-18)*t**27 + 
     . (5.5215684419080622843d-19,-2.2051308518137796545d-19)*t**28 + 
     . (3.527314305097702143d-20,-1.5597828658182906517d-19)*t**29 - 
     . (2.8550526694035591022d-20,3.109643245770846677d-20)*t**30 - 
     . (1.08698368338671201441d-20,-1.6456739340091181841d-21)*t**31 - 
     . (1.1794850572043286892d-21,-2.618495926662457109d-21)*t**32 + 
     . (4.1977748520530638069d-22,6.3799745622284003291d-22)*t**33 + 
     . (2.0634455809148013502d-22,-1.14818771748560181d-24)*t**34 + 
     . (3.0978812285975408482d-23,-4.6327536089599875493d-23)*t**35 - 
     . (5.450984156617054051d-24,1.378738309389927834d-23)*t**36 - 
     . (3.7829003290152493849d-24,8.532576349553833872d-25)*t**37 - 
     . (7.2583059166941763779d-25,-7.0203731790031091222d-25)*t**38 + 
     . (5.364862615812688598d-26,2.6096000655791718696d-25)*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_16.f <==
       MI2s16= (-3.12702327887571827437d-3,-1.69919025456673882505d-4)- 
     . (3.740968890754735559799d-3,-1.971077926128566916061d-3)*t - 
     . (1.136431360238471903487d-3,-2.75460930195731403138d-3)*t**2 + 
     . (6.60825878344057368589d-4,1.451130190154596410855d-3)*t**3 + 
     . (7.153328399723545173389d-4,2.309295206530685571145d-4)*t**4 + 
     . (2.855679816385825213638d-4,-1.33638724222413164178d-4)*t**5 + 
     . (5.827417027636380069703d-5,-1.0078921995240140218205d-4)*t**6 + 
     . (5.52419930216882302289d-6,-3.885308906401887481082d-5)*t**7 + 
     . (5.4415779134235584372d-7,-1.42299855218637174562d-5)*t**8 + 
     . (1.74865544969556906434d-7,-6.403858761422319009458d-6)*t**9 - 
     . (6.1530027920470622417d-8,3.103365610799222983322d-6)*t**10 - 
     . (4.3382411112509503165d-8,1.534654617688234264383d-6)*t**11 - 
     . (8.368773002247914786d-10,8.178591542460140985162d-7)*t**12 + 
     . (3.0790341436122123648d-9,-4.615893546354223429543d-7)*t**13 - 
     . (1.404081057662853719d-10,2.645397183853098741126d-7)*t**14 - 
     . (3.572914117750390008d-10,1.535685416712929392177d-7)*t**15 + 
     . (5.40634574752232905d-12,-9.098569797542198078409d-8)*t**16 + 
     . (3.549440304685156096d-11,-5.482512930443044688708d-8)*t**17 - 
     . (3.2568693094704743d-13,3.342038934354450068693d-8)*t**18 - 
     . (3.54291033633857694d-12,2.058179691086032599429d-8)*t**19 + 
     . (2.1848561382099221d-14,-1.279993346297520152036d-8)*t**20 + 
     . (3.53130140537789777d-13,-8.02913496485811517159d-9)*t**21 - 
     . (2.452410838008445d-15,5.074146892017649730979d-9)*t**22 - 
     . (3.5466081567330493d-14,3.228225143977033609617d-9)*t**23 + 
     . (3.15551215869949d-16,-2.066382111065767383298d-9)*t**24 + 
     . (3.5898939842893181d-15,-1.330008875995491430045d-9)*t**25 - 
     . (3.63764369433477d-17,8.603518058388210061553d-10)*t**26 - 
     . (3.648952687699781d-16,5.591012888995298610473d-10)*t**27 + 
     . (3.6532177136739d-18,-3.648688594312405979448d-10)*t**28 + 
     . (3.70959697240829d-17,-2.390404914004961419489d-10)*t**29 - 
     . (3.31150287157d-19,1.571690800787564924086d-10)*t**30 - 
     . (3.7635037481997d-18,1.0368373772840795608412d-10)*t**31 + 
     . (2.869332269659d-20,-6.861214325636085264206d-11)*t**32 + 
     . (3.809896358623d-19,-4.55352002598347417209d-11)*t**33 - 
     . (2.53736075054d-21,3.030173476969814750046d-11)*t**34 - 
     . (3.852780457556d-20,2.02156443507712526158d-11)*t**35 + 
     . (2.38914161509d-22,-1.351886579857180253777d-11)*t**36 + 
     . (3.896889832121d-21,-9.060751674464596359974d-12)*t**37 - 
     . (2.3770872517d-23,6.085602060949427650202d-12)*t**38 - 
     . (3.94489127378d-22,4.095500574194804157818d-12)*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_32.f <==
       MI2s32=(-1.17456219013655917885d-3,-6.3005118773245084272d-4) - 
     . (0.0018882465920377386054d0,0.0001447723533043232146d0)*t - 
     . (0.00121513384295271456929d0,-0.00059765075109014735195d0)*t**2 - 
     . (0.00029701348042535877795d0,-0.00061357212644274277805d0)*t**3 + 
     . (0.00008604635302853453124d0,0.00027265016530652796086d0)*t**4 + 
     . (9.4391991378109664907d-5,4.9460450573657622858d-5)*t**5 + 
     . (3.3669099683054642453d-5,-9.720913593909907183d-6)*t**6 + 
     . (5.3056671700242436645d-6,-8.2887328252064781362d-6)*t**7 - 
     . (1.171702901763814175d-7,2.197147485471157333d-6)*t**8 - 
     . (9.436992355618915816d-8,3.2296460258921743347d-7)*t**9 + 
     . (4.991972244483821565d-8,-9.4434714751398358396d-8)*t**10 + 
     . (1.7446909200480233525d-8,-5.848632731249044154d-8)*t**11 - 
     . (3.404626578312055285d-9,2.1980237300099582354d-8)*t**12 - 
     . (2.419027590978458379d-9,4.9495456536433213686d-9)*t**13 - 
     . (4.361802260198315443d-11,1.25860213291502689476d-9)*t**14 + 
     . (2.2258192602166417116d-10,-7.0490894543460302925d-10)*t**15 + 
     . (3.381452681658931299d-11,-3.6278055901232981591d-10)*t**16 - 
     . (1.7062541250537100553d-11,1.33264668669849018389d-10)*t**17 - 
     . (5.631289277560599036d-12,4.3524689591624963987d-11)*t**18 + 
     . (8.72715515548227444d-13,-1.7419901466458222127d-11)*t**19 + 
     . (6.612612065690045011d-13,-8.1133298155817588857d-12)*t**20 + 
     . (5.7860920748927566d-15,-3.524356643748370015d-12)*t**21 - 
     . (6.285876239335298937d-14,1.40399359376629871595d-12)*t**22 - 
     . (9.0370451031057012d-15,5.6752449698556747192d-13)*t**23 + 
     . (4.83809367089884961d-15,-2.446482722284840077d-13)*t**24 + 
     . (1.521498779424064136d-15,-1.07385504901043226559d-13)*t**25 - 
     . (2.62194616311537297d-16,4.6143970757676722218d-14)*t**26 - 
     . (1.82043503064187106d-16,1.9638249083944366387d-14)*t**27 + 
     . (8.597599137503066d-19,-8.474753122747126091d-15)*t**28 + 
     . (1.7696523716886054d-17,-3.7112276545345734001d-15)*t**29 + 
     . (2.2951090406811064d-18,-1.6286510704126065825d-15)*t**30 - 
     . (1.40113501408343947d-18,7.1310154201935926577d-16)*t**31 - 
     . (4.1008809876457199d-19,3.1297760546803468723d-16)*t**32 + 
     . (8.0237563657415519d-20,-1.38153077832055536716d-16)*t**33 + 
     . (5.040416303085312d-20,-6.1233843112625761365d-17)*t**34 - 
     . (9.76745415116339d-22,2.7187786956720637977d-17)*t**35 - 
     . (5.0004044993245094d-21,1.20908172986328099731d-17)*t**36 - 
     . (5.774722472786416d-22,5.3906906599430897592d-18)*t**37 + 
     . (4.054620143549473d-22,-2.4099616602222765302d-18)*t**38 + 
     . (1.1023540217426927d-22,-1.07970535881069065549d-18)*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_4.f <==
       MI2s4= (-0.004156784757807738111d0,0.0100613402993222295d0) - 
     . (4.914424392687905556d-31,0.d-49)/sqrt4ms + 
     . (0.011920745724557632436d0,0.004068222468797493682d0)*t + 
     . ((2.258788293135472591d-29,0.d-47)*t)/sqrt4ms + 
     . (0.02138255045682250011d0,-0.00059916203716166295d0)*t**2 - 
     . ((0.03272492347489367957d0,0.d-20)*t**2)/sqrt4ms + 
     . (0.014036286296298437633d0,-0.000253842507296005565d0)*t**3 - 
     . ((0.02945243112740431161d0,0.d-20)*t**3)/sqrt4ms + 
     . (0.004930111480171202844d0,0.000094546550795973304d0)*t**4 - 
     . ((0.010557683644876413289d0,0.d-21)*t**4)/sqrt4ms + 
     . (0.0009570099114656991065d0,8.9604384736303135d-6)*t**5 - 
     . ((0.001811558263788757262d0,0.d-21)*t**5)/sqrt4ms + 
     . (0.00004891192524362465017d0,-9.74478152863540505d-6)*t**6 - 
     . ((0.00009673154463290407177d0,0.d-23)*t**6)/sqrt4ms - 
     . (0.00003809774610752904957d0,-7.1234823231339083d-7)*t**7 + 
     . ((0.00006230197103097604327d0,0.d-23)*t**7)/sqrt4ms - 
     . (0.00001787437076106762438d0,-6.8059898922315093d-7)*t**8 + 
     . ((0.00003794658983897457443d0,0.d-23)*t**8)/sqrt4ms - 
     . (4.813581268186269394d-6,1.55917583599611479d-7)*t**9 + 
     . ((0.000010258018046212543375d0,0.d-24)*t**9)/sqrt4ms - 
     . (9.881765245305895107d-7,2.59716405958042422d-8)*t**10 + 
     . ((1.675349979652979677d-6,0.d-24)*t**10)/sqrt4ms - 
     . (1.897395634592583862d-7,-1.43467341598960716d-8)*t**11 + 
     . ((3.92937698537905518d-7,0.d-25)*t**11)/sqrt4ms - 
     . (2.939125824672724403d-8,5.842853443797257d-10)*t**12 + 
     . ((7.828057799093697355d-8,0.d-26)*t**12)/sqrt4ms - 
     . (2.449820654313710758d-9,6.937014385278282d-10)*t**13 - 
     . ((4.193290068259729113d-10,0.d-28)*t**13)/sqrt4ms - 
     . (5.543315279943775641d-10,-1.53850923592451277d-10)*t**14 + 
     . ((9.202470400214113432d-10,0.d-28)*t**14)/sqrt4ms - 
     . (1.694972729990267285d-10,7.7532295918125492d-12)*t**15 + 
     . ((7.963000446054927908d-10,0.d-28)*t**15)/sqrt4ms + 
     . (1.924720652530985184d-11,-5.72563668022807009d-12)*t**16 - 
     . ((1.467759346870422204d-10,0.d-28)*t**16)/sqrt4ms + 
     . (4.989094738470457173d-12,4.47194165005635212d-12)*t**17 - 
     . ((1.995711211801819763d-11,0.d-29)*t**17)/sqrt4ms - 
     . (2.747993639399931343d-12,1.068204500958158614d-12)*t**18 + 
     . ((1.840785655788340482d-11,0.d-29)*t**18)/sqrt4ms + 
     . (5.2476452938035482d-15,-3.343719427182485382d-13)*t**19 - 
     . ((2.495747943646724477d-12,0.d-30)*t**19)/sqrt4ms + 
     . (1.65363353357321924d-13,2.150758849596425847d-13)*t**20 - 
     . ((9.606960094548267115d-13,0.d-31)*t**20)/sqrt4ms - 
     . (2.564476729300549504d-14,4.57961060501030411d-15)*t**21 + 
     . ((4.371920928962647242d-13,0.d-31)*t**21)/sqrt4ms - 
     . (2.87183232642229794d-15,2.13816925453221123d-14)*t**22 - 
     . ((2.109516462231745006d-14,0.d-32)*t**22)/sqrt4ms + 
     . (1.550300449511457111d-15,3.886708017348686044d-15)*t**23 - 
     . ((3.204928618393194107d-14,0.d-32)*t**23)/sqrt4ms - 
     . (5.68072480107676819d-16,-1.2898103635175981839d-15)*t**24 + 
     . ((9.300367862365486787d-15,0.d-33)*t**24)/sqrt4ms + 
     . (1.20851530406613489d-16,-4.990636338100763562d-16)*t**25 + 
     . ((5.323688314697699746d-16,0.d-34)*t**25)/sqrt4ms + 
     . (5.912308673267439291d-17,-2.824628435386764493d-17)*t**26 - 
     . ((9.123646158702331992d-16,0.d-34)*t**26)/sqrt4ms - 
     . (3.509100476589683087d-17,-3.715715927827384262d-17)*t**27 + 
     . ((1.689636940186121279d-16,0.d-34)*t**27)/sqrt4ms - 
     . (2.76733980710012624d-19,2.982839244251781746d-18)*t**28 + 
     . ((3.760197267349444413d-17,0.d-35)*t**28)/sqrt4ms + 
     . (4.056155489305156382d-18,-1.398096591559833057d-18)*t**29 - 
     . ((2.310417655162073804d-17,0.d-35)*t**29)/sqrt4ms - 
     . (6.138063198379846176d-19,-2.699869800374129061d-19)*t**30 + 
     . ((2.204403098560364648d-18,0.d-36)*t**30)/sqrt4ms - 
     . (2.944246097389348448d-19,3.95756204661163778d-20)*t**31 + 
     . ((1.473057530941239121d-18,0.d-36)*t**31)/sqrt4ms + 
     . (9.260768385054092883d-20,1.541494999036872629d-20)*t**32 - 
     . ((5.652706086397161876d-19,0.d-37)*t**32)/sqrt4ms + 
     . (1.207285101255337297d-20,8.33823528690292715d-21)*t**33 + 
     . ((3.901660482772484586d-20,0.d-38)*t**33)/sqrt4ms - 
     . (8.080089791086089936d-21,5.978921152542589637d-21)*t**34 + 
     . ((1.0299480968910785812d-20,0.d-39)*t**34)/sqrt4ms + 
     . (4.23653364000006887d-23,-9.027773958882551616d-23)*t**35 + 
     . ((1.920166716677512535d-20,0.d-38)*t**35)/sqrt4ms + 
     . (4.359048735680436285d-22,7.829397290253760461d-22)*t**36 - 
     . ((2.629185342409878099d-20,0.d-38)*t**36)/sqrt4ms - 
     . (2.766982927932310762d-23,1.0367520220523290375d-22)*t**37 + 
     . ((2.126568944811858908d-20,0.d-38)*t**37)/sqrt4ms - 
     . (8.38546653134705239d-24,6.604774113660460751d-23)*t**38 - 
     . ((1.541815524188787643d-20,0.d-38)*t**38)/sqrt4ms - 
     . (3.07578281719830353d-24,-1.758211846130716544d-23)*t**39 + 
     . ((1.0770709128848699896d-20,0.d-39)*t**39)/sqrt4ms

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_64.f <==
        MI2s64=(-3.4254734266338132729d-4,-3.9241843147473629311d-4) - 
     . (6.6568401875496764043d-4,3.9090923030708588582d-4)*t - 
     . (5.6508114420994974302d-4,6.885487584650654449d-5)*t**2 - 
     . (2.6358769882853689632d-4,-1.1022189511168593847d-4)*t**3 - 
     . (5.9589338188192778129d-5,-9.761164186095793285d-5)*t**4 + 
     . (6.277523895958817321d-6,3.9710200303867585506d-5)*t**5 + 
     . (1.00510962185767260457d-5,7.9960616911899452521d-6)*t**6 + 
     . (3.6966710646933089849d-6,-3.344653615231421677d-7)*t**7 + 
     . (6.0855905960853048012d-7,-7.3596108584504855255d-7)*t**8 - 
     . (3.30499825988272296d-8,2.0960943547555796098d-7)*t**9 - 
     . (3.5545524414983564827d-8,1.5017722510357155709d-8)*t**10 - 
     . (2.7021604229368062505d-9,-6.2618125707791060355d-9)*t**11 + 
     . (2.5263656319747851237d-9,8.862745994171734624d-10)*t**12 + 
     . (7.9827770761862174277d-10,-7.2993345669829886859d-10)*t**13 - 
     . (3.46652456747392208d-11,3.4137650073665097818d-10)*t**14 - 
     . (7.7383096542644734049d-11,4.2656536250195000241d-11)*t**15 - 
     . (1.5544275206199572348d-11,-1.2285933387945645634d-11)*t**16 + 
     . (2.86817159917133d-12,4.6328246244878658555d-12)*t**17 + 
     . (1.9963143186208126443d-12,-5.026932357420007458d-13)*t**18 + 
     . (2.2925775716979705148d-13,-6.7851879086802460445d-13)*t**19 - 
     . (1.1506319907398314196d-13,1.6838672597631502795d-13)*t**20 - 
     . (4.6681484003056476485d-14,-2.261743366973080544d-15)*t**21 - 
     . (1.291673107373674438d-15,-1.00419314930351655375d-14)*t**22 + 
     . (3.6504326066173082156d-15,6.945152645838947265d-16)*t**23 + 
     . (9.71855325233520677d-16,-1.1551363365696190733d-15)*t**24 - 
     . (7.985435221932085634d-17,4.8007395801161788075d-16)*t**25 - 
     . (1.01200866045900496049d-16,6.2791888167076694339d-17)*t**26 - 
     . (1.7105556341027389521d-17,-1.0663684955168771089d-17)*t**27 + 
     . (4.5438991670214672554d-18,2.9289182179787944962d-18)*t**28 + 
     . (2.5213408060841469449d-18,-1.8048640143022174065d-18)*t**29 + 
     . (2.0909183961565057907d-19,-1.19205066682825638079d-18)*t**30 - 
     . (1.6450342226267954795d-19,2.9739412270843391389d-19)*t**31 - 
     . (5.6495575276776821425d-20,2.4628198899397797016d-20)*t**32 + 
     . (6.3849981000833896589d-22,1.09459895619322848779d-21)*t**33 + 
     . (4.9416338643032981279d-21,-3.7075326453059709372d-21)*t**34 + 
     . (1.1100026036177323305d-21,-2.9726654201101074059d-21)*t**35 - 
     . (1.57638356580614605d-22,1.0526169674967135675d-21)*t**36 - 
     . (1.3127410782227253315d-22,2.1800551337301746227d-22)*t**37 - 
     . (1.7547995900694149816d-23,3.6287960377741305917d-23)*t**38 + 
     . (7.001459994553104485d-24,-1.4905103255907425274d-23)*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_8.f <==
       MI2s8= (-5.82825959803352269056693d-3,
     . 3.01969169807748975799157d-3) - 
     . (3.02080384797668079855695d-3,-7.89412816797135435497195d-3)*t + 
     . (3.47311005679960980363324d-3,5.43822302105707724930943d-3)*t**2+ 
     . (4.45450435672796214167639d-3,2.2136559417967994124374d-4)*t**3+ 
     . (2.19922765151928979966602d-3,
     . -1.93042838709171289976954d-3)*t**4+ 
     . (5.9431558352739546234328d-4,-1.7299906054387819980518d-3)*t**5+ 
     . (9.1340246840293032856752d-5,
     . -1.189605913581981629562425d-3)*t**6+ 
     . (6.14076325037755059375d-6,
     . -0.000904146403943950459896165d0)*t**7- 
     . (1.733149387524450021347d-6,7.96783903945947858861838d-4)*t**8 - 
     . (1.151486351436778045125d-6,7.72963396186826148862322d-4)*t**9 - 
     . (2.82683105556703211446d-7,7.97418085009543135668515d-4)*t**10 - 
     . (2.4331363391222992948d-8,8.58612549710973811722375d-4)*t**11 - 
     . (7.115700209914345227d-9,9.54596337270078847564113d-4)*t**12 - 
     . (3.827779217969182712d-9,0.001088653762186010203087498d0)*t**13 + 
     . (5.4903746776003992d-11,-0.001267626537808585165738175d0)*t**14 + 
     . (2.320535885540966d-10,-0.00150181553614918386851838d0)*t**15 - 
     . (4.551177392623307d-11,0.00180557171181911762499012d0)*t**16 - 
     . (1.865007286645081d-11,0.00219829395742360045766993d0)*t**17 + 
     . (5.93438645888158d-12,-0.00270589284411195942352812d0)*t**18 + 
     . (9.3602993297468d-13,-0.00336283126915650459527554d0)*t**19 - 
     . (6.4521145461556d-13,0.00421490557554269022018709d0)*t**20 + 
     . (5.66972103908d-15,-0.00532300980398711605295509d0)*t**21 + 
     . (5.817709849052d-14,-0.00676822106265487668649677d0)*t**22 - 
     . (9.52726714306d-15,0.00865866900360937589241067d0)*t**23 - 
     . (4.2100229388d-15,0.01113882212850515785628262d0)*t**24 + 
     . (1.6000075426d-15,-0.0144020548772384196952686d0)*t**25 + 
     . (1.958299214d-16,-0.0187076753663961197228136d0)*t**26 - 
     . (1.90399962d-16,0.024404026191841349101349d0)*t**27 + 
     . (5.0538153d-18,-0.0319598637384036136721131d0)*t**28 + 
     . (1.83800349d-17,-0.0420070353439939560185031d0)*t**29 - 
     . (2.732544d-18,0.0553985917632060718080804d0)*t**30 - 
     . (1.4429162d-18,0.0732880097000677730596184d0)*t**31 + 
     . (4.341121d-19,-0.0972373146738324624926987d0)*t**32 + 
     . (8.15051d-20,-0.1293648079121510712924012d0)*t**33 - 
     . (5.0813d-20,0.1725471163986987597981d0)*t**34 - 
     . (8.5d-22,0.230695823604731159050003d0)*t**35 + 
     . (4.873d-21,-0.309136582975345697477255d0)*t**36 - 
     . (6.08d-22,0.41512917527018738562424d0)*t**37 - 
     . (3.81d-22,0.55858156549976681560641d0)*t**38 + 
     . (1.14d-22,-0.753031201251633335250735d0)*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_s_oo.f <==
        MI2soo=(1.189652111340022466d45,1.3648695983302684133d46)/
     . s**40 - ((6.403026954165033495d45,
     . 3.105581552814289112d45)*logs)/s**40 + 
     . ((8.654711259536816702d44,-9.828671232140497444d44)*
     . logs**2)/s**40 + 
     . ((1.042854407080179788d44,1.181574161831970302d44)*
     . logs**3)/s**40 - 
     . (9.402668424261058169d42*logs**4)/s**40 - 
     . (7.43437914375497349d43,8.528937331211342786d44)/
     . s**39 + ((4.001190802764539519d44,
     . 1.940631925142519957d44)*logs)/s**39 - 
     . ((5.408214630445893435d43,-6.141848451269338971d43)*
     . logs**2)/s**39 - 
     . ((6.516703604938780982d42,7.383525651270001089d42)*
     . logs**3)/s**39 + 
     . (5.875623024227132349d41*logs**4)/s**39 + 
     . (4.64586928091889517d42,5.329598325943851917d43)/
     . s**38 - ((2.500282033930577935d43,
     . 1.21265957342109392d43)*logs)/s**38 + 
     . ((3.379487475936980905d42,-3.837949183874488938d42)*
     . logs**2)/s**38 + 
     . ((4.072190559660869566d41,4.613837571538582028d41)*
     . logs**3)/s**38 - 
     . (3.671575280667357989d40*logs**4)/s**38 - 
     . (2.9032649127337902d41,3.330346866208064744d42)/
     . s**37 + ((1.562371070160921933d42,
     . 7.57756603914571538d41)*logs)/s**37 - 
     . ((2.111752269115733076d41,-2.398252066440282933d41)*
     . logs**2)/s**37 - 
     . ((2.54462447436215748d40,2.88307644323478147d40)*
     . logs**3)/s**37 + 
     . (2.294279336263078291d39*logs**4)/s**37 + 
     . (1.814276926451748d40,2.081035523415222819d41)/
     . s**36 - ((9.762800826384893837d40,
     . 4.734948100210432838d40)*logs)/s**36 + 
     . ((1.319562229648986732d40,-1.498599293309655154d40)*
     . logs**2)/s**36 + 
     . ((1.590063234961684885d39,1.801544301328182078d39)*
     . logs**3)/s**36 - 
     . (1.433623403777075807d38*logs**4)/s**36 - 
     . (1.133750632747498955d39,1.300361506898143618d40)/
     . s**35 + ((6.100413536173464392d39,
     . 2.958658808483175344d39)*logs)/s**35 - 
     . ((8.24538770857066568d38,-9.364204019323388768d38)*
     . logs**2)/s**35 - 
     . ((9.93572905197541007d37,1.125714360709634825d38)*
     . logs**3)/s**35 + 
     . (8.958150250823563461d36*logs**4)/s**35 + 
     . (7.08481261910949972d37,8.125363515280678239d38)/
     . s**34 - ((3.811871290921462392d38,
     . 1.848707318589983991d38)*logs)/s**34 + 
     . ((5.152120903158357029d37,-5.851273018019476868d37)*
     . logs**2)/s**34 + 
     . ((6.208393494653550083d36,7.034049496505173816d36)*
     . logs**3)/s**34 - 
     . (5.597518736609279891d35*logs**4)/s**34 - 
     . (4.42726837432348915d36,5.077091725095990485d37)/
     . s**33 + ((2.381829776892904463d37,
     . 1.155139458034692591d37)*logs)/s**33 - 
     . ((3.219245956075834112d36,-3.65614533216749429d36)*
     . logs**2)/s**33 - 
     . ((3.879290681845442154d35,4.395173280759090719d35)*
     . logs**3)/s**33 + 
     . (3.497567766891160022d34*logs**4)/s**33 + 
     . (2.3735382929891525d35,3.17234266413567751d36)/
     . s**32 - ((1.488250760624697996d36,
     . 7.21760226567482041d35)*logs)/s**32 + 
     . ((2.011475409201222325d35,-2.284491248671102193d35)*
     . logs**2)/s**32 + 
     . ((2.423920497841214571d34,2.746245062554390196d34)*
     . logs**3)/s**32 - 
     . (2.185392383236212591d33*logs**4)/s**32 - 
     . (1.97749006266688958d34,1.982153647205187507d35)/
     . s**31 + ((9.298945012929820161d34,
     . 4.509650927046324852d34)*logs)/s**31 - 
     . ((1.256802288850697761d34,-1.427406887605432419d34)*
     . logs**2)/s**31 - 
     . ((1.514525746438813589d33,1.71591008648543484d33)*
     . logs**3)/s**31 + 
     . (1.365477860826992929d32*logs**4)/s**31 + 
     . (1.080279025075407464d33,1.2384710159694013854d34)/
     . s**30 - ((5.810086390997766395d33,
     . 2.817626515044726294d33)*logs)/s**30 + 
     . ((7.852536462435467796d32,-8.91861668083509902d32)*
     . logs**2)/s**30 + 
     . ((9.46294620197825768d31,1.072113719780065474d32)*
     . logs**3)/s**30 - 
     . (8.531609902981827165d30*logs**4)/s**30 - 
     . (6.75037187198317206d31,7.737928800291315613d32)/
     . s**29 + ((3.630127619430672917d32,
     . 1.760408142142474142d32)*logs)/s**29 - 
     . ((4.906171045341412126d31,-5.572341065819425356d31)*
     . logs**2)/s**29 - 
     . ((5.912437501460813627d30,6.698495637634128085d30)*
     . logs**3)/s**29 + 
     . (5.33049346004484408d29*logs**4)/s**29 + 
     . (4.21808055976309043d30,4.834514419457889409d31)/
     . s**28 - ((2.268038870315338724d31,
     . 1.09984506703432288d31)*logs)/s**28 + 
     . ((3.065236107472066375d30,-3.481507070325987729d30)*
     . logs**2)/s**28 + 
     . ((3.693993731011758864d29,4.185069364203593731d29)*
     . logs**3)/s**28 - 
     . (3.330372382477287775d28*logs**4)/s**28 - 
     . (2.63570730021425179d29,3.020431301623652254d30)/
     . s**27 + ((1.416991096749351095d30,
     . 6.87126038281030455d29)*logs)/s**27 - 
     . ((1.915015572311754753d29,-2.175129002082829272d29)*
     . logs**2)/s**27 - 
     . ((2.307883550293491893d28,2.614662713122199082d28)*
     . logs**3)/s**27 + 
     . (2.080682476557321274d27*logs**4)/s**27 + 
     . (1.64692699293256943d28,1.886998476512583849d29)/
     . s**26 - ((8.852588963590784047d28,
     . 4.292658693347439139d28)*logs)/s**26 + 
     . ((1.196371850749842074d28,-1.358906090575549245d28)*
     . logs**2)/s**26 + 
     . ((1.441844143418543392d27,1.633483577544064399d27)*
     . logs**3)/s**26 - 
     . (1.299884929127855857d26*logs**4)/s**26 - 
     . (1.029072813643338284d27,1.1788508984835914154d28)/
     . s**25 + ((5.530422327057605585d27,
     . 2.681633209572308902d27)*logs)/s**25 - 
     . ((7.473837372060211005d26,-8.489436266281390643d26)*
     . logs**2)/s**25 - 
     . ((9.007571638948580972d25,1.0204650688143091314d26)*
     . logs**3)/s**25 + 
     . (8.120602997720421376d24*logs**4)/s**25 + 
     . (6.43001828407901677d25,7.364256296063833147d26)/
     . s**24 - ((3.454849010011225664d26,
     . 1.67514762999481386d26)*logs)/s**24 + 
     . ((4.66876926351559106d25,-5.303361458941939859d25)*
     . logs**2)/s**24 + 
     . ((5.627041274624369737d24,6.374757096543708895d24)*
     . logs**3)/s**24 - 
     . (5.07287051462534965d23*logs**4)/s**24 - 
     . (4.01765335014244918d24,4.600225862840409566d25)/
     . s**23 + ((2.158142906128572669d25,
     . 1.046368521960798389d25)*logs)/s**23 - 
     . ((2.916350904548095458d24,-3.312868400595845031d24)*
     . logs**2)/s**23 - 
     . ((3.515062545118466907d23,3.982068386429412533d23)*
     . logs**3)/s**23 + 
     . (3.168829337151043183d22*logs**4)/s**23 + 
     . (2.51030656545490359d23,2.873470461491336333d24)/
     . s**22 - ((1.348058617248746354d24,
     . 6.53567884125892533d23)*logs)/s**22 + 
     . ((1.821597767060184032d23,-2.069354350588948951d23)*
     . logs**2)/s**22 + 
     . ((2.195653159366334664d22,2.487312198543059583d22)*
     . logs**3)/s**22 - 
     . (1.979340157054488603d21*logs**4)/s**22 - 
     . (1.56846612685171612d22,1.794767142840229923d23)/
     . s**21 + ((8.419984706041102901d22,
     . 4.081944086961177784d22)*logs)/s**21 - 
     . ((1.137723093895557943d22,-1.292527591049570389d22)*
     . logs**2)/s**21 - 
     . ((1.37141436798799295d21,1.553548053001910982d21)*
     . logs**3)/s**21 + 
     . (1.236274259830219706d20*logs**4)/s**21 + 
     . (9.79981499957534659d20,1.1209312397641428516d22)/
     . s**20 - ((5.258761914399576552d21,
     . 2.54922763702232085d21)*logs)/s**20 + 
     . ((7.105378079510686978d20,-8.072626597416324936d20)*
     . logs**2)/s**20 + 
     . ((8.565322844759439161d19,9.702582799975411906d19)*
     . logs**3)/s**20 - 
     . (7.721070066872445938d18*logs**4)/s**20 - 
     . (6.12287787184508255d19,7.000257702182451026d20)/
     . s**19 + ((3.284128514221945236d20,
     . 1.591875414937822121d20)*logs)/s**19 - 
     . ((4.437090906788434712d19,-5.041442660826171002d19)*
     . logs**2)/s**19 - 
     . ((5.349136798565617632d18,6.059163952637706211d18)*
     . logs**3)/s**19 + 
     . (4.821729470332588688d17*logs**4)/s**19 + 
     . (3.82551154699028429d18,4.371260400289565091d19)/
     . s**18 - ((2.050759195872780069d19,
     . 9.93940679934862704d18)*logs)/s**18 + 
     . ((2.770527300481884954d18,-3.14813472693613144d18)*
     . logs**2)/s**18 + 
     . ((3.340274688740929745d17,3.783499988791221509d17)*
     . logs**3)/s**18 - 
     . (3.0108136270212675d16*logs**4)/s**18 - 
     . (2.39013133763660895d17,2.729283203037253494d18)/
     . s**17 + ((1.280438833570086406d18,
     . 6.2051550807820647d17)*logs)/s**17 - 
     . ((1.729696552435272395d17,-1.965632021281717237d17)*
     . logs**2)/s**17 - 
     . ((2.085600349911326056d16,2.362226840036142461d16)*
     . logs**3)/s**17 + 
     . (1.8798003914805d15*logs**4)/s**17 + 
     . (1.4933304802551489d16,1.703841336459360745d17)/
     . s**16 - ((7.993594398790095001d16,
     . 3.873222538698339347d16)*logs)/s**16 + 
     . ((1.079713155481972355d16,-1.227131870685316005d16)*
     . logs**2)/s**16 + 
     . ((1.302027353634483566d15,1.474636255670600229d15)*
     . logs**3)/s**16 - 
     . (1.1734782467625d14*logs**4)/s**16 - 
     . (9.33035024182082925d14,1.0634926012500747918d16)/
     . s**15 + ((4.989428188391030436d15,
     . 2.417144185296517966d15)*logs)/s**15 - 
     . ((6.738474170701794212d14,-7.659615408505238058d14)*
     . logs**2)/s**15 - 
     . ((8.127104362976372054d13,9.203833968863142716d13)*
     . logs**3)/s**15 + 
     . (7.324178357708333333d12*logs**4)/s**15 + 
     . (5.8298532557162573d13,6.636608856414434197d14)/
     . s**14 - ((3.113627823024619068d14,
     . 1.508063466454617137d14)*logs)/s**14 + 
     . ((4.204434655947405882d13,-4.780041798937773979d13)*
     . logs**2)/s**14 + 
     . ((5.071781869912149495d12,5.743192396570601055d12)*
     . logs**3)/s**14 - 
     . (4.57028729521d11*logs**4)/s**14 - 
     . (3.64293371244624284d12,4.140373969043495794d13)/
     . s**13 + ((1.942519312405997876d13,
     . 9.40570727888869251d12)*logs)/s**13 - 
     . ((2.622506289433099326d12,-2.982232649645363068d12)*
     . logs**2)/s**13 - 
     . ((3.164247117607333333d11,3.582709812605478919d11)*
     . logs**3)/s**13 + 
     . (2.8510298817d10*logs**4)/s**13 + 
     . (2.27670336047541417d11,2.582141705559688299d12)/
     . s**12 - ((1.2114701408790636165d12,
     . 5.86370973736205889d11)*logs)/s**12 + 
     . ((1.635106661096252225d11,-1.85995903078084719d11)*
     . logs**2)/s**12 + 
     . ((1.973477824647883598d10,2.234116096295933566d10)*
     . logs**3)/s**12 - 
     . (1.777853100833333333d9*logs**4)/s**12 - 
     . (1.4232163435221669d10,1.609602140442995677d11)/
     . s**11 + ((7.551970791778357011d10,
     . 3.653387957366839745d10)*logs)/s**11 - 
     . ((1.018907276259731991d10,-1.159498533847549743d10)*
     . logs**2)/s**11 - 
     . ((1.230266154464285714d9,1.392454630655360256d9)*
     . logs**3)/s**11 + 
     . (1.1080801875d8*logs**4)/s**11 + 
     . (8.90082588377004142d8,1.0027258877667538793d10)/
     . s**10 - ((4.704749028629134173d9,
     . 2.274361342165772232d9)*logs)/s**10 + 
     . ((6.344376295199331728d8,-7.223915844792374789d8)*
     . logs**2)/s**10 + 
     . ((7.664812767857142857d7,8.672727803389787061d7)*
     . logs**3)/s**10 - (6.9015375d6*logs**4)/s**10 - 
     . (5.57115629271215048d7,6.241067764800235584d8)/
     . s**9 + ((2.928402885920006006d8,
     . 1.414164459980055405d8)*logs)/s**9 - 
     . ((3.946030380849227043d7,-4.496808242938230933d7)*
     . logs**2)/s**9 - 
     . ((4.771261733333333333d6,5.396363966553645282d6)*
     . logs**3)/s**9 + (429429.*logs**4)/s**9 + 
     . (3.4924988337468998d6,3.879411870333993868d7)/
     . s**8 - ((1.820388776425312418d7,
     . 8.7768272135481649d6)*logs)/s**8 + 
     . ((2.450179356592715027d6,-2.795717125437232798d6)*
     . logs**2)/s**8 + 
     . ((296634.8d0,335277.051176409914d0)*logs**3)/s**8 - 
     . (26680.5*logs**4)/s**8 - 
     . (219633.20603131486d0,2.406499256025905848d6)/s**7 + 
     . ((1.1293422511042855767d6,543065.410582959122d0)*
     . logs)/s**7 - ((151718.9776297137413d0,
     . -173477.1755349015877d0)*logs**2)/s**7 - 
     . ((18406.5d0,20781.63540349648227d0)*logs**3)/s**7 + 
     . (1653.75d0*logs**4)/s**7 + 
     . (13909.1807066814937d0,148768.3900377064996d0)/s**6 - 
     . ((69826.99021057298741d0,33415.99416171676115d0)*logs)/
     . s**6 + ((9348.40911294529268d0,
     . -10729.84790894813966d0)*logs**2)/s**6 + 
     . ((1138.472222222222222d0,1282.817000215832239d0)*
     . logs**3)/s**6 - 
     . (102.0833333333333333d0*logs**4)/s**6 - 
     . (896.8697297663829d0,9138.024214179919833d0)/s**5 + 
     . ((4290.468063712843679d0,2032.009172432532983d0)*logs)/
     . s**5 - ((570.144414227943089d0,
     . -659.7344572538565801d0)*logs**2)/s**5 - 
     . ((70.,78.53981633974483096d0)*logs**3)/s**5 + 
     . (6.25d0*logs**4)/s**5 + 
     . (61.1120467626221653d0,553.2764298186740313d0)/s**4 - 
     . ((260.0049948130157264d0,119.611479745563481d0)*logs)/
     . s**4 + ((33.84116485367658534d0,
     . -40.05530633326986379d0)*logs**2)/s**4 + 
     . ((4.25d0,4.712388980384689858d0)*logs**3)/s**4 - 
     . (0.375d0*logs**4)/s**4 - 
     . (5.18001852437612107d0,32.35414750088360232d0)/s**3 + 
     . ((15.23344720912451416d0,6.06694189336373838d0)*logs)/
     . s**3 - ((1.788050825204254741d0,
     . -2.356194490192344929d0)*logs**2)/s**3 - 
     . ((0.25d0,0.2617993877991494365d0)*logs**3)/s**3 + 
     . (0.02083333333333333333d0*logs**4)/s**3 + 
     . (0.751285564474746428d0,1.614910243765615634d0)/s**2 - 
     . (0.9252754126021273705d0*logs)/s**2 - 
     . ((0.d-19,0.1963495408493620774d0)*logs**2)/s**2 + 
     . (0.02083333333333333333d0*logs**3)/s**2

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_0.f <==
c----- series of MI2 in x=0       
       MI2x0= 0.006076388888888888889d0 + 0.001744791666666666667d0*x + 
     . 0.000191237953514739229d0*x**2 + 3.429628667310545617d-5*x**3 + 
     . 4.622025880931905463d-6*x**4 + 9.577348433154085835d-7*x**5 + 
     . 1.541694665917087015d-7*x**6 + 3.488024158984722354d-8*x**7 + 
     . 6.234806886065184414d-9*x**8 + 1.466902294211254104d-9*x**9 + 
     . 2.794750713389914068d-10*x**10 + 6.703648374404091173d-11*x**11 + 
     . 1.333157424523854785d-11*x**12 + 3.23322196188993807d-12*x**13 + 
     . 6.632504728690928151d-13*x**14 + 1.619781900735322512d-13*x**15 + 
     . 3.401935189486174609d-14*x**16 + 8.34744552877072524d-15*x**17 + 
     . 1.78592183272400817d-15*x**18 + 4.396915448823214515d-16*x**19 + 
     . 9.548747133230686887d-17*x**20 + 2.356731352749362178d-17*x**21 + 
     . 5.181533715721790682d-18*x**22 + 1.281278306634268041d-18*x**23 + 
     . 2.8462886494219034d-19*x**24 + 7.048645941374861434d-20*x**25 + 
     . 1.579643880876894049d-20*x**26 + 3.916494474145055126d-21*x**27 + 
     . 8.843809978192665368d-22*x**28 + 2.194789191304265812d-22*x**29 + 
     . 4.988806517384102795d-23*x**30 + 1.239058911683175087d-23*x**31 + 
     . 2.832757050427417055d-24*x**32 + 7.040279750841149772d-25*x**33 + 
     . 1.617828265646554587d-25*x**34 + 4.023035026852996569d-26*x**35 + 
     . 9.287098053825866406d-27*x**36 + 2.31050414287783881d-27*x**37 + 
     . 5.355654637795858667d-28*x**38 + 1.332956389817369584d-28*x**39 + 
     . 3.101181688825857222d-29*x**40 + 7.72118238999676321d-30*x**41 + 
     . 1.80239836243553755d-30*x**42 + 4.488913677815044425d-31*x**43 + 
     . 1.051076203230523765d-31*x**44 + 2.618438679094434221d-32*x**45 + 
     . 6.148203267363967475d-33*x**46 + 1.532006433294397532d-33*x**47 + 
     . 3.606450952093374662d-34*x**48 + 8.988455512184335875d-35*x**49 + 
     . 2.120950927013002818d-35*x**50 + 5.287112162343952399d-36*x**51 + 
     . 1.250295254528706156d-36*x**52 + 3.117273579523849599d-37*x**53 + 
     . 7.386664592561276789d-38*x**54 + 1.841950113731791809d-38*x**55 + 
     . 4.372893551731501961d-39*x**56 + 1.090584217545136235d-39*x**57 + 
     . 2.593655612666166464d-40*x**58 + 6.469309087280953157d-41*x**59 + 
     . logx*(-0.005208333333333333333d0 - 0.00078125d0*x - 
     . 0.0001116071428571428571d0*x**2 - 1.722332451499118166d-5*x**3 - 
     . 2.912307599807599808d-6*x**4 - 5.311528749028749029d-7*x**5 - 
     . 1.024245815912482579d-7*x**6 - 2.055746541040658688d-8*x**7 - 
     . 4.248686040481706116d-9*x**8 - 8.977849702955534762d-10*x**9 - 
     . 1.930365483824624918d-10*x**10 - 4.209182409924949504d-11*x**11 - 
     . 9.285072835611705283d-12*x**12 - 2.068248873020936594d-12*x**13 - 
     . 4.645485788511432719d-13*x**14 - 1.050945055097615683d-13*x**15 - 
     . 2.392510260485002369d-14*x**16 - 5.476818667838343771d-15*x**17 - 
     . 1.259895518475498167d-15*x**18 - 2.911027496906473676d-16*x**19 - 
     . 6.752615181899653492d-17*x**20 - 1.571982053218841431d-17*x**21 - 
     . 3.671399022870072246d-18*x**22 - 8.600053102844403978d-19*x**23 - 
     . 2.019988013420190824d-19*x**24 - 4.75641894411433635d-20*x**25 - 
     . 1.122565110169824758d-20*x**26 - 2.655026816463432919d-21*x**27 - 
     . 6.291960581858749211d-22*x**28 - 1.493837756929847443d-22*x**29 - 
     . 3.552776009251101382d-23*x**30 - 8.463128944143974175d-24*x**31 - 
     . 2.019059562994952571d-24*x**32 - 4.823726032213372233d-25*x**33 - 
     . 1.153971975457869975d-25*x**34 - 2.764101069564015648d-26*x**35 - 
     . 6.628698546122093082d-27*x**36 - 1.591440617976432593d-27*x**37 - 
     . 3.824853058688853693d-28*x**38 - 9.201900326540187294d-29*x**39 - 
     . 2.215934042340095718d-29*x**40 - 5.341120258580416412d-30*x**41 - 
     . 1.288502438223799424d-30*x**42 - 3.110985228689344675d-31*x**43 - 
     . 7.5171656574172862d-32*x**44 - 1.817768202267480734d-32*x**45 - 
     . 4.39882646542596357d-33*x**46 - 1.065211262770869997d-33*x**47 - 
     . 2.581206470579838693d-34*x**48 - 6.258727797137820345d-35*x**49 - 
     . 1.518499519336841723d-35*x**50 - 3.686363295037771862d-36*x**51 - 
     . 8.954197919596776849d-37*x**52 - 2.176161312489340492d-37*x**53 - 
     . 5.291546178291470937d-38*x**54 - 1.287339075794552854d-38*x**55 - 
     . 3.133389316373259639d-39*x**56 - 7.630261270480177126d-40*x**57 - 
     . 1.858921653996489996d-40*x**58 - 4.530777440135433979d-41*x**59)
     


==> elliptic_routine/seriesexpansions/seriesMI2_in_x_128.f <==
       MI2x128= 1.025128346056087068d-4 + 
     . 1.174093053610017187d-4*t+ 
     . 5.47784538134958733d-5*t**2 + 9.84213572330763229d-6*t**3 - 
     . 1.85954416622392689d-6*t**4 - 1.359273795417935328d-6*t**5 - 
     . 1.986467793217648813d-7*t**6 + 5.91033360561437593d-8*t**7 + 
     . 3.007640317220874856d-8*t**8 + 2.867983938916623747d-9*t**9 - 
     . 1.544973975702256586d-9*t**10 - 5.87842652899046752d-10*t**11 - 
     . 3.13999472469656063d-11*t**12 + 3.464849086509810581d-11*t**13 + 
     . 1.077280262924067297d-11*t**14 + 1.960118677866641176d-13*t**15 - 
     . 7.14472883626982407d-13*t**16 - 1.91601948206670132d-13*t**17 + 
     . 2.458395488062284008d-15*t**18 + 1.40703073424640098d-14*t**19 + 
     . 3.360893065167134074d-15*t**20 - 1.383639670434857498d-16*t**21 - 
     . 2.697325403250499508d-16*t**22 - 5.85514743273944953d-17*t**23 + 
     . 3.96628469710319076d-18*t**24 + 5.08307236288204954d-18*t**25 + 
     . 1.015952808884766068d-18*t**26 - 9.46766122101905621d-20*t**27 - 
     . 9.46515854299692718d-20*t**28 - 1.757118672759799489d-20*t**29 + 
     . 2.074352399468281934d-21*t**30 + 1.746350190890544218d-21*t**31 + 
     . 3.028137513228897653d-22*t**32 - 4.325987611393460497d-23*t**33 - 
     . 3.196936833533485153d-23*t**34 - 5.19435377286752887d-24*t**35 + 
     . 8.73710009808519938d-25*t**36 + 5.80982555565562287d-25*t**37 + 
     . 8.85379654317031354d-26*t**38

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_16.f <==
        MI2x16=1.121068045504839683d-3 + 1.087830010696228852d-3*t + 
     . 4.211918386625112285d-4*t**2 + 6.42513873278403402d-5*t**3 - 
     . 5.54730761666486292d-6*t**4 - 3.191607762504562042d-6*t**5 - 
     . 3.201452118620933835d-8*t**6 + 1.526220088774756597d-7*t**7 + 
     . 1.598804383780666484d-8*t**8 - 6.23600698104500349d-9*t**9 - 
     . 1.519237279989851465d-9*t**10 + 1.504990472410862752d-10*t**11 + 
     . 1.011965696319060135d-10*t**12 + 5.72264370645993872d-12*t**13 - 
     . 4.804177100934045499d-12*t**14 - 1.07436686524716664d-12*t**15 + 
     . 1.036132570451390291d-13*t**16 + 8.14976734419479775d-14*t**17 + 
     . 8.09241360801390521d-15*t**18 - 3.573862048328665925d-15*t**19 - 
     . 1.173863018255196428d-15*t**20 + 6.51503877020123578d-18*t**21 + 
     . 7.75567627786147853d-17*t**22 + 1.471691460736197153d-17*t**23 - 
     . 2.261230517786572594d-18*t**24 - 1.443673853027144222d-18*t**25 - 
     . 1.372681506036884976d-19*t**26 + 7.12504508707835572d-20*t**27 + 
     . 2.41142414394764176d-20*t**28 - 1.695283421935847205d-21*t**30 - 
     . 3.542901312753945256d-22*t**31 + 4.638626560706840105d-23*t**32 + 
     . 3.517498166161246977d-23*t**33 - 8.94706267238423512d-27*t**45 + 
     . 7.78005493477022514d-28*t**46 - 6.62132362770538536d-29*t**47 + 
     . 5.51776986410746801d-30*t**48 - 4.504302036630369956d-31*t**49

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_2.f <==
c----- series of MI2 in x=2
       MI2x2= 0.00557720220081709484d0 - 0.002844222191849514352d0*t + 
     . 5.570176601281269622d-4*t**2 + 2.596971803952352106d-5*t**3 - 
     . 0.00001530482049039992012d0*t**4 - 2.469096984407691261d-6*t**5 + 
     . 5.125939943552212108d-7*t**6 + 1.95830571254715013d-7*t**7 - 
     . 6.646207002568433574d-9*t**8 - 1.316063650796417842d-8*t**9 - 
     . 1.216394179382914149d-9*t**10 + 7.368722840066294607d-10*t**11 + 
     . 1.71928425879522494d-10*t**12 - 3.154508460050857433d-11*t**13 - 
     . 1.558554720651867514d-11*t**14 + 6.094844695768972102d-13*t**15 + 
     . 1.176923821825433562d-12*t**16 + 6.585204354208951109d-14*t**17 - 
     . 8.023921897950754248d-14*t**18 - 1.153563923293079668d-14*t**19 + 
     . 5.12408884644155904d-15*t**20 + 1.266810539117824566d-15*t**21 - 
     . 3.062233955139077425d-16*t**22 - 1.21889631191118234d-16*t**23 + 
     . 1.600319276547190849d-17*t**24 + 1.103529822481457368d-17*t**25 - 
     . 5.400654322010868177d-19*t**26 - 9.536510715710230385d-19*t**27 - 
     . 2.242279566620518576d-20*t**28 + 7.853571695881318186d-20*t**29 + 
     . 7.452033724857013472d-21*t**30 - 6.132548971536131844d-21*t**31 - 
     . 1.06388848454255763d-21*t**32 + 4.501664455898637517d-22*t**33 + 
     . 1.223834937854069219d-22*t**34 - 3.042259173284018447d-23*t**35 - 
     . 1.267021647907822848d-23*t**36 + 1.787083649141079386d-24*t**37 + 
     . 1.22758556103288025d-24*t**38 - 7.39490838559377487d-26*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_32.f <==
        MI2x32=5.47223244268240933d-4 + 3.001931620864582817d-4*t - 
     . 4.632840980610427766d-6*t**2 - 2.701308141477844104d-5*t**3 + 
     . 1.622719026863953464d-6*t**4 + 2.702302354651454274d-6*t**5 - 
     . 2.88497098303889889d-7*t**6 - 2.577540738926970807d-7*t**7 + 
     . 3.969207917485169974d-8*t**8 + 2.360150051842619323d-8*t**9 - 
     . 4.78442082701432569d-9*t**10 - 2.09919216058555339d-9*t**11 + 
     . 5.33794623849462349d-10*t**12 + 1.828275563001128811d-10*t**13 - 
     . 5.67174305677614516d-11*t**14 - 1.566746084597021774d-11*t**15 + 
     . 5.83298573496874068d-12*t**16 + 1.32457100106435565d-12*t**17 - 
     . 5.86358509088017952d-13*t**18 - 1.106164755609090108d-13*t**19 + 
     . 5.79777341103203471d-14*t**20 + 9.12806846965784172d-15*t**21 - 
     . 5.66255715266247397d-15*t**22 - 7.44063554226889815d-16*t**23 + 
     . 5.47893786491752992d-16*t**24 + 5.98601956870891867d-17*t**25 - 
     . 5.26315619196955535d-17*t**26 - 4.746517205113670572d-18*t**27 + 
     . 5.02774272517792011d-18*t**28 + 3.702659469813087658d-19*t**29 - 
     . 4.782347513731823776d-19*t**30 - 2.834675504245523791d-20*t**31 + 
     . 4.534377595199846672d-20*t**32 + 2.123301477340887112d-21*t**33 - 
     . 4.289482830019059128d-21*t**34 - 1.55021306397819049d-22*t**35 + 
     . 4.051926391598618246d-22*t**36 + 1.098240971937683596d-23*t**37 - 
     . 3.824868916696263724d-23*t**38 - 7.5146164703663945d-25*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_4.f <==
c----- series of MI2 in x=4
        MI2x4=3.57426633329927885d-3 - 1.886170902569919809d-3*t + 
     . 5.476230307288604261d-4*t**2 - 3.443761911901078962d-5*t**3 - 
     . 1.704314718284262782d-5*t**4 + 2.026283150985428819d-6*t**5 + 
     . 9.168132098956763401d-7*t**6 - 1.262724763637401695d-7*t**7 - 
     . 5.862017685315306021d-8*t**8 + 8.24520320729179737d-9*t**9 + 
     . 3.9995715367528963d-9*t**10 - 5.594168339709771337d-10*t**11 - 
     . 2.747490737323056943d-10*t**12 + 3.937496037344035295d-11*t**13 + 
     . 1.829832306320487001d-11*t**14 - 2.89363100482290436d-12*t**15 - 
     . 1.142224239205790481d-12*t**16 + 2.235384913705654061d-13*t**17 + 
     . 6.363621410647040048d-14*t**18 - 1.808693082749858741d-14*t**19 - 
     . 2.806738579930830896d-15*t**20 + 1.504535916076502545d-15*t**21 + 
     . 4.712285550062968781d-17*t**22 - 1.25037474979297426d-16*t**23 + 
     . 9.179551426934008613d-18*t**24 + 1.00589364967770294d-17*t**25 - 
     . 1.621297756152066033d-18*t**26 - 7.573597246765597974d-19*t**27 + 
     . 1.865695926896531102d-19*t**28 + 5.097164313153215745d-20*t**29 - 
     . 1.830084150273244913d-20*t**30 - 2.776880667049454219d-21*t**31 + 
     . 1.641179869954096035d-21*t**32 + 7.772835682036750238d-23*t**33 - 
     . 1.379017000380028309d-22*t**34 + 7.77501183308302071d-24*t**35 + 
     . 1.088722513105442681d-23*t**36 - 1.832526665163112507d-24*t**37 - 
     . 7.940310371305831785d-25*t**38 + 2.404105958798513723d-25*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_64.f <==
        MI2x64=2.457078020722697241d-4 + 0.0002231168467118161542d0*t + 
     . 6.284255197259116591d-5*t**2 - 6.827452832939013118d-6*t**3 - 
     . 7.433589275013919817d-6*t**4 - 5.29465801204911374d-7*t**5 + 
     . 6.325138311978179405d-7*t**6 + 1.449889118788537843d-7*t**7 - 
     . 3.639149856684134123d-8*t**8 - 1.854437984467826518d-8*t**9 + 
     . 4.482289355375555335d-10*t**10 + 1.703024255443321343d-9*t**11 + 
     . 2.218676328226473491d-10*t**12 - 1.135985374240748649d-10*t**13 - 
     . 3.690635611139111593d-11*t**14 + 3.962894009009740272d-12*t**15 + 
     . 3.793711980579155129d-12*t**16 + 2.678155155120518741d-13*t**17 - 
     . 2.804868759718411876d-13*t**18 - 6.824301460915826654d-14*t**19 + 
     . 1.271326191410868537d-14*t**20 + 7.872327886834193375d-15*t**21 + 
     . 2.18985571107980106d-16*t**22 - 6.297851325797508552d-16*t**23 - 
     . 1.230827262266222569d-16*t**24 + 3.26284054804795639d-17*t**25 + 
     . 1.583285122684722005d-17*t**26 - 8.916800884382963973d-20*t**27 - 
     . 1.346325976840930527d-18*t**28 - 2.19881177378188679d-19*t**29 + 
     . 7.569312674155159308d-20*t**30 + 3.127285682644795817d-20*t**31 - 
     . 1.009481351716088308d-21*t**32 - 2.785135614851615098d-21*t**33 - 
     . 3.921045548916640448d-22*t**34 + 1.648205605771853948d-22*t**35 + 
     . 6.092898434442662386d-23*t**36 - 3.198949374509756623d-24*t**37 - 
     . 5.603205346984793356d-24*t**38 - 7.039442555165260471d-25*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_8.f <==
        MI2x8=0.00209707212410535137d0 - 0.0008766780301160284632d0*t + 
     . 0.000351321975430947531d0*t**2 - 7.040497662633843502d-5*t**3+ 
     . 1.439234301122176055d-6*t**4 + 2.92993549059580712d-6*t**5 - 
     . 5.53796046626637817d-7*t**6 - 8.001396868495192278d-8*t**7 + 
     . 4.594552202288549635d-8*t**8 - 1.852327640733527859d-9*t**9 - 
     . 2.689540109131489748d-9*t**10 + 4.970977980087909395d-10*t**11 + 
     . 1.085627449377424481d-10*t**12 - 4.609954675289511711d-11*t**13 - 
     . 1.335661762806322394d-12*t**14 + 3.030659505013158807d-12*t**15 - 
     . 2.363251023307189007d-13*t**16 - 1.547219585556747816d-13*t**17 + 
     . 2.556808226130205903d-14*t**18 + 6.547785051078773568d-15*t**19 - 
     . 1.491633261067745157d-15*t**20 - 3.155746776151316683d-16*t**21 + 
     . 5.368529628980760371d-17*t**22 + 2.810018623892308908d-17*t**23 - 
     . 1.329922280556735258d-18*t**24 - 3.224763453755305919d-18*t**25 + 
     . 1.516370731323317783d-19*t**26 + 3.251797711351332718d-19*t**27 - 
     . 3.056212402970415214d-20*t**28 - 2.759541094740358703d-20*t**29 + 
     . 3.992741765886982749d-21*t**30 + 2.079767190491591066d-21*t**31 - 
     . 3.866013843539108075d-22*t**32 - 1.530524576100764817d-22*t**33 + 
     . 3.139846886767101756d-23*t**34 + 1.220357804865750482d-23*t**35 - 
     . 2.417548540192969058d-24*t**36 - 1.08551296642745724d-24*t**37 + 
     . 2.000097743950108172d-25*t**38 + 1.012258168387183396d-25*t**39

==> elliptic_routine/seriesexpansions/seriesMI2_in_x_oo.f <==
        MI2xoo=5.1519828225613133746d45/x**40 - 
     . (3.3152588204208406881d45*logx)/x**40 + 
     . (3.0866741998125636414d44*logx**2)/x**40 + 
     . (1.0428544070801797878d44*logx**3)/x**40 - 
     . (9.4026684242610581689d42*logx**4)/x**40 + 
     . 3.2194363160018550371d44/x**39 - 
     . (2.0716722053675790663d44*logx)/x**39 + 
     . (1.928810138902649078d43*logx**2)/x**39 + 
     . (6.5167036049387809818d42*logx**3)/x**39 - 
     . (5.8756230242271323491d41*logx**4)/x**39 + 
     . 2.0117833209216903693d43/x**38 - 
     . (1.294554737839474235d43*logx)/x**38 + 
     . (1.2052677429966536943d42*logx**2)/x**38 + 
     . (4.0721905596608695661d41*logx**3)/x**38 - 
     . (3.6715752806673579888d40*logx**4)/x**38 + 
     . 1.2571241165834824889d42/x**37 - 
     . (8.089379628223885754d41*logx)/x**37 + 
     . (7.5313450304510607422d40*logx**2)/x**37 + 
     . (2.54462447436215748d40*logx**3)/x**37 - 
     . (2.294279336263078291d39*logx**4)/x**37 + 
     . 7.8554364833567938599d40/x**36 - 
     . (5.0548122958484254189d40*logx)/x**36 + 
     . (4.7060447832361069157d39*logx**2)/x**36 + 
     . (1.5900632349616848847d39*logx**3)/x**36 - 
     . (1.4336234037770758067d38*logx**4)/x**36 + 
     . 4.9085957480734920432d39/x**35 - 
     . (3.1585620807912271526d39*logx)/x**35 + 
     . (2.9405837601017866555d38*logx**2)/x**35 + 
     . (9.9357290519754100697d37*logx**3)/x**35 - 
     . (8.9581502508235634613d36*logx**4)/x**35 + 
     . 3.0671747150920318663d38/x**34 - 
     . (1.9736396581656457518d38*logx)/x**34 + 
     . (1.8374031696772113187d37*logx**2)/x**34 + 
     . (6.2083934946535500829d36*logx**3)/x**34 - 
     . (5.5975187366092798906d35*logx**4)/x**34 + 
     . 1.916520758046398045d37/x**33 - 
     . (1.2332178452935030205d37*logx)/x**33 + 
     . (1.1480693425627977396d36*logx**2)/x**33 + 
     . (3.8792906818454421538d35*logx**3)/x**33 - 
     . (3.4975677668911600224d34*logx**4)/x**33 + 
     . 1.1582150564140966207d36/x**32 - 
     . (7.7055666822316718007d35*logx)/x**32 + 
     . (7.1733791217950516172d34*logx**2)/x**32 + 
     . (2.4239204978412145714d34*logx**3)/x**32 - 
     . (2.1853923832362125912d33*logx**4)/x**32 + 
     . 7.7311336014963423145d34/x**31 - 
     . (4.8146140211451219797d34*logx)/x**31 + 
     . (4.4819871056220743375d33*logx**2)/x**31 + 
     . (1.5145257464388135889d33*logx**3)/x**31 - 
     . (1.365477860826992929d32*logx**4)/x**31 + 
     . 4.6751400394814155391d33/x**30 - 
     . (3.0082203265282731154d33*logx)/x**30 + 
     . (2.800319583624647959d32*logx**2)/x**30 + 
     . (9.4629462019782576755d31*logx**3)/x**30 - 
     . (8.531609902981827165d30*logx**4)/x**30 + 
     . 2.9210413078298809877d32/x**29 - 
     . (1.8795250438631703966d32*logx)/x**29 + 
     . (1.7495793425472139469d31*logx**2)/x**29 + 
     . (5.912437501460813627d30*logx**3)/x**29 - 
     . (5.33049346004484408d29*logx**4)/x**29 + 
     . 1.8250321007354525564d31/x**28 - 
     . (1.174291166759634055d31*logx)/x**28 + 
     . (1.0930686320702088439d30*logx**2)/x**28 + 
     . (3.6939937310117588638d29*logx**3)/x**28 - 
     . (3.3303723824772877751d28*logx**4)/x**28 + 
     . 1.1402283982265715886d30/x**27 - 
     . (7.3365416739399964383d29*logx)/x**27 + 
     . (6.8288479663777609522d28*logx**2)/x**27 + 
     . (2.3078835502934918932d28*logx**3)/x**27 - 
     . (2.0806824765573212744d27*logx**4)/x**27 + 
     . 7.1236134066754761776d28/x**26 - 
     . (4.5834595725202123739d28*logx)/x**26 + 
     . (4.2661084970404116389d27*logx**2)/x**26 + 
     . (1.4418441434185433915d27*logx**3)/x**26 - 
     . (1.2998849291278558565d26*logx**4)/x**26 + 
     . 4.4503518523947886979d27/x**25 - 
     . (2.8633872663307675264d27*logx)/x**25 + 
     . (2.6650090269121564255d26*logx**2)/x**25 + 
     . (9.0075716389485809725d25*logx**3)/x**25 - 
     . (8.1206029977204213763d24*logx**4)/x**25 + 
     . 2.7801738666800843986d26/x**24 - 
     . (1.7887488701369010496d26*logx)/x**24 + 
     . (1.6647357540774236311d25*logx**2)/x**24 + 
     . (5.627041274624369737d24*logx**3)/x**24 - 
     . (5.0728705146253496499d23*logx**4)/x**24 + 
     . 1.7367243804103085779d25/x**23 - 
     . (1.1173746031664051741d25*logx)/x**23 + 
     . (1.0398453862132748094d24*logx**2)/x**23 + 
     . (3.5150625451184669065d23*logx**3)/x**23 - 
     . (3.1688293371510431831d22*logx**4)/x**23 + 
     . 1.0848469626957776114d24/x**22 - 
     . (6.9795177470031440881d23*logx)/x**22 + 
     . (6.4947950754111105082d22*logx**2)/x**22 + 
     . (2.1956531593663346639d22*logx**3)/x**22 - 
     . (1.9793401570544886034d21*logx**4)/x**22 + 
     . 6.7761253856445237059d22/x**21 - 
     . (4.3593895214376599729d22*logx)/x**21 + 
     . (4.0563082134912840224d21*logx**2)/x**21 + 
     . (1.3714143679879929497d21*logx**3)/x**21 - 
     . (1.2362742598302197063d20*logx**4)/x**21 + 
     . 4.2321964913323408882d21/x**20 - 
     . (2.7226714730379069734d21*logx)/x**20 + 
     . (2.5331436527232709251d20*logx**2)/x**20 + 
     . (8.5653228447594391614d19*logx**3)/x**20 - 
     . (7.7210700668724459375d18*logx**4)/x**20 + 
     . 2.6431195567669816604d20/x**19 - 
     . (1.7003125915473773839d20*logx)/x**19 + 
     . (1.5817771627130279524d19*logx**2)/x**19 + 
     . (5.3491367985656176325d18*logx**3)/x**19 - 
     . (4.8217294703325886875d17*logx**4)/x**19 + 
     . 1.6505489051118030636d19/x**18 - 
     . (1.0617435028074340385d19*logx)/x**18 + 
     . (9.8759493503534997116d17*logx**2)/x**18 + 
     . (3.3402746887409297454d17*logx**3)/x**18 - 
     . (3.0108136270212675d16*logx**4)/x**18 + 
     . 1.0306069671126991737d18/x**17 - 
     . (6.6291732179813650646d17*logx)/x**17 + 
     . (6.1652337941974587086d16*logx**2)/x**17 + 
     . (2.0856003499113260559d16*logx**3)/x**17 - 
     . (1.8798003914805d15*logx**4)/x**17 + 
     . 6.4342997232486052867d16/x**16 - 
     . (4.1384459288592060853d16*logx)/x**16 + 
     . (3.8480719135218469081d15*logx**2)/x**16 + 
     . (1.3020273536344835664d15*logx**3)/x**16 - 
     . (1.1734782467625d14*logx**4)/x**16 + 
     . 4.0164346753842148004d15/x**15 - 
     . (2.5830890387227065393d15*logx)/x**15 + 
     . (2.4012695934856983675d14*logx**2)/x**15 + 
     . (8.1271043629763720539d13*logx**3)/x**15 - 
     . (7.3241783577083333333d12*logx**4)/x**15 + 
     . 2.5066583480614614645d14/x**14 - 
     . (1.611933403085114041d14*logx)/x**14 + 
     . (1.4980189997645620755d13*logx**2)/x**14 + 
     . (5.0717818699121494949d12*logx**3)/x**14 - 
     . (4.57028729521d11*logx**4)/x**14 + 
     . 1.5640221864160858319d13/x**13 - 
     . (1.0056232940638482434d13*logx)/x**13 + 
     . (9.3419406534928371903d11*logx**2)/x**13 + 
     . (3.1642471176073333333d11*logx**3)/x**13 - 
     . (2.8510298817d10*logx**4)/x**13 +
     . 9.755606531873627443d11/x**12 - 
     . (6.2714677817115345195d11*logx)/x**12 + 
     . (5.8230425378775042948d10*logx**2)/x**12 + 
     . (1.9734778246478835979d10*logx**3)/x**12 - 
     . (1.7778531008333333333d9*logx**4)/x**12 + 
     . 6.0825738887390892474d10/x**11 - 
     . (3.9092987159947585211d10*logx)/x**11 + 
     . (3.6272849054113668878d9*logx**2)/x**11 + 
     . (1.2302661544642857143d9*logx**3)/x**11 - 
     . (1.1080801875d8*logx**4)/x**11 + 
     . 3.7903685358432285928d9/x**10 - 
     . (2.4352889338140712065d9*logx)/x**10 + 
     . (2.2574496021423367665d8*logx**2)/x**10 + 
     . (7.6648127678571428571d7*logx**3)/x**10 - 
     . (6.9015375d6*logx**4)/x**10 + 
     . 2.3601770829553683341d8/x**9 - 
     . (1.515688911858328753d8*logx)/x**9 + 
     . (1.4030537718359857341d7*logx**2)/x**9 + 
     . (4.7712617333333333333d6*logx**3)/x**9 - 
     . (429429d0*logx**4)/x**9 + 
     . 1.4680183528369142907d7/x**8 - 
     . (9.4208833814643391538d6*logx)/x**8 + 
     . (870223.47525312723122*logx**2)/x**8 + 
     . (296634.8d0*logx**3)/x**8 - 
     . (26680.5d0*logx**4)/x**8 + 911588.07388690789554d0/x**7 - 
     . (584347.6308783317384d0*logx)/x**7 + 
     . (53787.827959904580448d0*logx**2)/x**7 + 
     . (18406.5d0*logx**3)/x**7 - 
     . (1653.75d0*logx**4)/x**7 + 56455.056882384810602d0/x**6 - 
     . (36118.178845685707158d0*logx)/x**6 + 
     . (3303.2764172780605215d0*logx**2)/x**6 + 
     . (1138.4722222222222222d0*logx**3)/x**6 - 
     . (102.08333333333333333d0*logx**4)/x**6 + 
     . 3479.9354548744281817d0/x**5 - 
     . (2217.851139484078369d0*logx)/x**5 + 
     . (200.03424918709214077d0*logx**2)/x**5 + (70d0*logx**3)/x**5 - 
     . (6.25d0*logx**4)/x**5 + 212.46891065170454285d0/x**4 - 
     . (134.16753869912640404d0*logx)/x**4 + 
     . (11.634554951225528446d0*logx**2)/x**4 + (4.25d0*logx**3)/x**4 - 
     . (0.375d0*logx**4)/x**4 + 12.680592502141572593d0/x**3 - 
     . (7.8312439083074951956d0*logx)/x**3 + 
     . (0.55435027506808491368d0*logx**2)/x**3 + (0.25d0*logx**3)/x**3 - 
     . (0.020833333333333333333d0*logx**4)/x**3 +
     . 0.75128556447474642838d0/x**2 - 
     . (0.30842513753404245684d0*logx)/x**2 + 
     . (0.020833333333333333333d0*logx**3)/x**2
